Curvature-Squared Multiplets, Evanescent Effects and the U(1) Anomaly in N = 4 Supergravity

We evaluate one-loop amplitudes of N = 4 supergravity in D dimensions using the double-copy procedure that expresses gravity integrands in terms of corresponding ones in Yang--Mills theory.We organize the calculation in terms of a set of gauge-invariant tensors, allowing us to identify evanescent contributions. Among the latter, we find the matrix elements of supersymmetric completions of curvature-squared operators. In addition, we find that such evanescent terms and the U(1)-anomalous contributions to one-loop N = 4 amplitudes are tightly intertwined. The appearance of evanescent operators in N = 4 supergravity and their relation to anomalies raises the question of their effect on the known four-loop divergence in this theory. We provide bases of gauge-invariant tensors and corresponding projectors useful for Yang--Mills theories as a by-product of our analysis.

==> anc/tensors-ym.m <==
(* 
This file is associated with "Curvature-Squared Multiplets,
Evanescent Effects and the U(1) Anomaly in N = 4 Supergravity",
by Zvi Bern, Alex Edison, David Kosower and Julio Parra-Martinez

The notation is:

ee[i,j]  = \pol_i \cdot \pol_j   
ke[i,j]  = k_i \cdot \pol_j      
dot[i,j] = k_i \cdot k_j
spa[i,j] = <ij>   
spb[i,j] = [ij]

cc[i,j] = \pol_i^* \cdot \pol_j^*
kc[i,j] = k_i \cdot \pol_j^*
chi = t/s
d = D    the space-time dimension

where 
  \pol_i is a gluon polarization vector
  k_i is a gluon 4-momentum 
  <ij> and [ij] are spinor inner products in the notation of 
                Mangano and Parke, hep-th/0509223
*)

(*  Independent Yang-Mills tensors organized by cyclic symmetry *)
(*   "T" corresponds to eqn. (A3) *)
T = {4*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ee[2, 3] - 
      4*dot[1, 2]*dot[1, 4]*ee[1, 3]*ee[2, 4] + 
      4*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ee[3, 4] - 
      4*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*ke[1, 3] - 
      4*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*ke[2, 3] - 
      4*dot[1, 2]*ee[1, 3]*ke[1, 2]*ke[2, 4] - 4*dot[1, 4]*ee[1, 2]*ke[1, 3]*
       ke[2, 4] - 4*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[2, 3]*ke[2, 4] - 
      4*dot[1, 4]*ee[2, 4]*ke[1, 3]*ke[3, 1] - 4*dot[1, 4]*ee[2, 4]*ke[2, 3]*
       ke[3, 1] - 4*dot[1, 2]*ee[2, 3]*ke[2, 4]*ke[3, 1] - 
      4*(dot[1, 2] + dot[1, 4])*ee[1, 3]*ke[1, 2]*ke[3, 4] - 
      4*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[2, 3]*ke[3, 4] - 
      4*(dot[1, 2] + dot[1, 4])*ee[2, 3]*ke[3, 1]*ke[3, 4] - 
      4*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[1, 2]*ke[4, 1] - 
      4*dot[1, 4]*ee[2, 4]*ke[1, 3]*ke[4, 1] - 4*(dot[1, 2] + dot[1, 4])*
       ee[2, 4]*ke[2, 3]*ke[4, 1] - 4*(dot[1, 2] + dot[1, 4])*ee[2, 3]*
       ke[3, 4]*ke[4, 1] - 4*dot[1, 2]*ee[1, 4]*ke[1, 3]*ke[4, 2] - 
      4*dot[1, 2]*ee[1, 3]*ke[2, 4]*ke[4, 2] - 4*dot[1, 4]*ee[3, 4]*ke[3, 1]*
       ke[4, 2] - 4*dot[1, 2]*ee[1, 3]*ke[3, 4]*ke[4, 2] - 
      4*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[4, 1]*ke[4, 2], 
     -2*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ee[2, 3] + 
      2*(dot[1, 2] + dot[1, 4])^2*ee[1, 3]*ee[2, 4] + 
      2*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ee[3, 4] + 
      2*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*ke[1, 3] + 
      4*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*ke[2, 3] + 
      2*dot[1, 4]*ee[1, 2]*ke[1, 3]*ke[2, 4] + 2*(dot[1, 2] + dot[1, 4])*
       ee[1, 2]*ke[2, 3]*ke[2, 4] + 2*(dot[1, 2] + dot[1, 4])*ee[3, 4]*
       ke[1, 2]*ke[3, 1] + 2*(dot[1, 2] + dot[1, 4])*ee[2, 4]*ke[1, 3]*
       ke[3, 1] + 2*dot[1, 2]*ee[2, 3]*ke[2, 4]*ke[3, 1] - 
      2*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1] - 2*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 1] + 2*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[1, 3]*ke[3, 4] + 
      4*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[2, 3]*ke[3, 4] + 
      2*(dot[1, 2] + dot[1, 4])*ee[2, 3]*ke[3, 1]*ke[3, 4] + 
      4*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[1, 2]*ke[4, 1] + 
      2*(dot[1, 2] + dot[1, 4])*ee[2, 3]*ke[2, 4]*ke[4, 1] - 
      2*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[4, 1] + 4*(dot[1, 2] + dot[1, 4])*
       ee[2, 3]*ke[3, 4]*ke[4, 1] + 2*dot[1, 2]*ee[1, 4]*ke[1, 3]*ke[4, 2] + 
      2*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[2, 3]*ke[4, 2] + 
      2*(dot[1, 2] + dot[1, 4])*ee[1, 3]*ke[2, 4]*ke[4, 2] + 
      2*dot[1, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2] - 2*ke[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[4, 2] - 2*ke[1, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] - 
      2*ke[2, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] + 2*(dot[1, 2] + dot[1, 4])*
       ee[3, 4]*ke[4, 1]*ke[4, 2] - 2*ke[1, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2] - 
      2*ke[1, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2], 
     8*dot[1, 2]*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ee[2, 3] + 
      8*dot[1, 2]*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ee[3, 4] - 
      4*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*ke[1, 3] + 
      4*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*
       ke[2, 3] - 4*dot[1, 2]*dot[1, 4]*ee[1, 2]*ke[1, 3]*ke[2, 4] - 
      4*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[2, 3]*ke[2, 4] + 
      4*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[1, 2]*ke[3, 1] - 
      4*dot[1, 2]*dot[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 1] - 
      4*dot[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1] - 
      4*(2*dot[1, 2] + dot[1, 4])*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] + 
      4*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[1, 3]*ke[3, 4] - 
      4*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[2, 3]*
       ke[3, 4] - 4*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[2, 3]*ke[3, 1]*
       ke[3, 4] - 8*(dot[1, 2] + dot[1, 4])*ke[1, 2]*ke[2, 3]*ke[3, 1]*
       ke[3, 4] - 4*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[3, 4]*
       ke[1, 2]*ke[4, 1] + 4*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[2, 3]*
       ke[2, 4]*ke[4, 1] - 4*(dot[1, 2] + 2*dot[1, 4])*ke[1, 2]*ke[1, 3]*
       ke[2, 4]*ke[4, 1] - 8*(dot[1, 2] + dot[1, 4])*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*ke[4, 1] + 4*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*
       ee[2, 3]*ke[3, 4]*ke[4, 1] - 8*(dot[1, 2] + dot[1, 4])*ke[1, 2]*
       ke[1, 3]*ke[3, 4]*ke[4, 1] - 16*(dot[1, 2] + dot[1, 4])*ke[1, 2]*
       ke[2, 3]*ke[3, 4]*ke[4, 1] - 4*dot[1, 2]*dot[1, 4]*ee[1, 4]*ke[1, 3]*
       ke[4, 2] + 4*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[2, 3]*
       ke[4, 2] - 4*dot[1, 2]*dot[1, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2] - 
      4*dot[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2] - 
      4*dot[1, 4]*ke[1, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] - 
      4*(dot[1, 2] + 2*dot[1, 4])*ke[2, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] - 
      4*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[4, 1]*ke[4, 2] - 
      4*dot[1, 2]*ke[1, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2] - 
      4*(2*dot[1, 2] + dot[1, 4])*ke[1, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2] - 
      8*(dot[1, 2] + dot[1, 4])*ke[2, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2], 
     2*(dot[1, 2]^2 + 2*dot[1, 2]*dot[1, 4] - dot[1, 4]^2)*ee[1, 4]*
       ee[2, 3] - 2*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 3]*
       ee[2, 4] + 2*(dot[1, 2]^2 - 2*dot[1, 2]*dot[1, 4] - dot[1, 4]^2)*
       ee[1, 2]*ee[3, 4] - 2*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*
       ke[1, 3] - 4*dot[1, 4]*ee[1, 4]*ke[1, 2]*ke[2, 3] + 
      2*dot[1, 4]*ee[1, 2]*ke[1, 3]*ke[2, 4] + 2*(dot[1, 2] + dot[1, 4])*
       ee[1, 2]*ke[2, 3]*ke[2, 4] + 2*(dot[1, 2] - dot[1, 4])*ee[3, 4]*
       ke[1, 2]*ke[3, 1] - 2*(dot[1, 2] - dot[1, 4])*ee[2, 4]*ke[1, 3]*
       ke[3, 1] - 2*dot[1, 2]*ee[2, 3]*ke[2, 4]*ke[3, 1] + 
      2*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1] + 2*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 1] + 2*(dot[1, 2] - dot[1, 4])*ee[1, 2]*ke[1, 3]*ke[3, 4] + 
      4*dot[1, 2]*ee[1, 2]*ke[2, 3]*ke[3, 4] - 2*(dot[1, 2] + dot[1, 4])*
       ee[2, 3]*ke[3, 1]*ke[3, 4] + 4*ke[1, 2]*ke[1, 3]*ke[3, 1]*ke[3, 4] + 
      4*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] + 4*dot[1, 2]*ee[3, 4]*ke[1, 2]*
       ke[4, 1] + 2*(dot[1, 2] - dot[1, 4])*ee[2, 3]*ke[2, 4]*ke[4, 1] - 
      2*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[4, 1] - 4*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[4, 1] - 4*dot[1, 4]*ee[2, 3]*ke[3, 4]*ke[4, 1] + 
      4*ke[1, 2]*ke[1, 3]*ke[3, 4]*ke[4, 1] - 2*dot[1, 2]*ee[1, 4]*ke[1, 3]*
       ke[4, 2] + 2*(dot[1, 2] - dot[1, 4])*ee[1, 4]*ke[2, 3]*ke[4, 2] - 
      2*(dot[1, 2] - dot[1, 4])*ee[1, 3]*ke[2, 4]*ke[4, 2] + 
      2*dot[1, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2] - 2*ke[2, 3]*ke[2, 4]*ke[3, 1]*
       ke[4, 2] + 2*ke[1, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] - 
      2*ke[2, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] + 2*(dot[1, 2] + dot[1, 4])*
       ee[3, 4]*ke[4, 1]*ke[4, 2] - 2*ke[1, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2] - 
      4*ke[2, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2] + 2*ke[1, 3]*ke[3, 4]*ke[4, 1]*
       ke[4, 2] - 4*ke[2, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2], 
     2*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ee[2, 3] + 
      2*(dot[1, 2] + dot[1, 4])^2*ee[1, 3]*ee[2, 4] - 
      2*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ee[3, 4] - 
      2*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*ke[1, 3] - 
      4*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*ke[2, 3] - 
      2*dot[1, 4]*ee[1, 2]*ke[1, 3]*ke[2, 4] - 2*(dot[1, 2] + dot[1, 4])*
       ee[1, 2]*ke[2, 3]*ke[2, 4] - 2*(dot[1, 2] + dot[1, 4])*ee[3, 4]*
       ke[1, 2]*ke[3, 1] + 2*(dot[1, 2] + dot[1, 4])*ee[2, 4]*ke[1, 3]*
       ke[3, 1] - 2*dot[1, 2]*ee[2, 3]*ke[2, 4]*ke[3, 1] + 
      2*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1] + 2*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[3, 1] - 2*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[1, 3]*ke[3, 4] - 
      4*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[2, 3]*ke[3, 4] - 
      2*(dot[1, 2] + dot[1, 4])*ee[2, 3]*ke[3, 1]*ke[3, 4] - 
      4*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[1, 2]*ke[4, 1] - 
      2*(dot[1, 2] + dot[1, 4])*ee[2, 3]*ke[2, 4]*ke[4, 1] + 
      2*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[4, 1] - 4*(dot[1, 2] + dot[1, 4])*
       ee[2, 3]*ke[3, 4]*ke[4, 1] - 2*dot[1, 2]*ee[1, 4]*ke[1, 3]*ke[4, 2] - 
      2*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[2, 3]*ke[4, 2] + 
      2*(dot[1, 2] + dot[1, 4])*ee[1, 3]*ke[2, 4]*ke[4, 2] - 
      2*dot[1, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2] + 4*ke[1, 3]*ke[2, 4]*ke[3, 1]*
       ke[4, 2] + 2*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2] + 
      2*ke[1, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] + 2*ke[2, 3]*ke[3, 1]*ke[3, 4]*
       ke[4, 2] - 2*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[4, 1]*ke[4, 2] + 
      2*ke[1, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2] + 2*ke[1, 3]*ke[3, 4]*ke[4, 1]*
       ke[4, 2], 16*dot[1, 2]*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 4]*
       ee[2, 3] - 32*dot[1, 2]*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 3]*
       ee[2, 4] + 16*dot[1, 2]*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 2]*
       ee[3, 4] - 8*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*
       ke[1, 3] + 8*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 4]*
       ke[1, 2]*ke[2, 3] - 16*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[1, 3]*
       ke[1, 2]*ke[2, 4] - 8*dot[1, 2]*dot[1, 4]*ee[1, 2]*ke[1, 3]*ke[2, 4] - 
      8*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[2, 3]*ke[2, 4] + 
      8*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[1, 2]*ke[3, 1] - 
      16*dot[1, 4]*(2*dot[1, 2] + dot[1, 4])*ee[2, 4]*ke[1, 3]*ke[3, 1] - 
      16*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[2, 4]*ke[2, 3]*ke[3, 1] - 
      8*dot[1, 2]*dot[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 1] - 
      8*(2*dot[1, 2] + dot[1, 4])*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1] - 
      8*(2*dot[1, 2] + dot[1, 4])*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      16*(dot[1, 2] + dot[1, 4])^2*ee[1, 3]*ke[1, 2]*ke[3, 4] + 
      8*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[1, 3]*ke[3, 4] - 
      8*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[2, 3]*
       ke[3, 4] - 8*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[2, 3]*ke[3, 1]*
       ke[3, 4] - 16*(dot[1, 2] + dot[1, 4])*ke[1, 2]*ke[1, 3]*ke[3, 1]*
       ke[3, 4] - 16*(dot[1, 2] + dot[1, 4])*ke[1, 2]*ke[2, 3]*ke[3, 1]*
       ke[3, 4] - 8*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[3, 4]*
       ke[1, 2]*ke[4, 1] - 16*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[2, 4]*
       ke[1, 3]*ke[4, 1] - 16*(dot[1, 2] + dot[1, 4])^2*ee[2, 4]*ke[2, 3]*
       ke[4, 1] + 8*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[2, 3]*ke[2, 4]*
       ke[4, 1] - 8*(dot[1, 2] + 2*dot[1, 4])*ke[1, 2]*ke[1, 3]*ke[2, 4]*
       ke[4, 1] - 16*(dot[1, 2] + dot[1, 4])*ke[1, 2]*ke[2, 3]*ke[2, 4]*
       ke[4, 1] + 8*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[2, 3]*
       ke[3, 4]*ke[4, 1] - 16*(dot[1, 2] + dot[1, 4])*ke[1, 2]*ke[1, 3]*
       ke[3, 4]*ke[4, 1] - 32*(dot[1, 2] + dot[1, 4])*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*ke[4, 1] - 8*dot[1, 2]*dot[1, 4]*ee[1, 4]*ke[1, 3]*ke[4, 2] + 
      8*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[2, 3]*ke[4, 2] - 
      16*dot[1, 2]*(dot[1, 2] + 2*dot[1, 4])*ee[1, 3]*ke[2, 4]*ke[4, 2] - 
      8*dot[1, 2]*dot[1, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2] - 
      16*(dot[1, 2] + dot[1, 4])*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2] - 
      8*(dot[1, 2] + 2*dot[1, 4])*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2] - 
      16*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[1, 3]*ke[3, 4]*ke[4, 2] - 
      8*(2*dot[1, 2] + dot[1, 4])*ke[1, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] - 
      8*(dot[1, 2] + 2*dot[1, 4])*ke[2, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] - 
      8*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[4, 1]*ke[4, 2] - 
      8*(dot[1, 2] + 2*dot[1, 4])*ke[1, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2] - 
      16*(dot[1, 2] + dot[1, 4])*ke[2, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2] - 
      8*(2*dot[1, 2] + dot[1, 4])*ke[1, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2] - 
      16*(dot[1, 2] + dot[1, 4])*ke[2, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2], 
     16*dot[1, 2]*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ee[2, 3] - 
      16*dot[1, 2]*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ee[3, 4] - 
      8*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*ke[1, 3] + 
      8*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[1, 2]*
       ke[2, 3] + 8*dot[1, 2]*dot[1, 4]*ee[1, 2]*ke[1, 3]*ke[2, 4] + 
      8*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[2, 3]*ke[2, 4] - 
      8*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[1, 2]*ke[3, 1] - 
      8*dot[1, 2]*dot[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 1] + 
      8*dot[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1] + 
      8*dot[1, 4]*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      8*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[1, 3]*ke[3, 4] + 
      8*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[1, 2]*ke[2, 3]*
       ke[3, 4] - 8*dot[1, 4]*(dot[1, 2] + dot[1, 4])*ee[2, 3]*ke[3, 1]*
       ke[3, 4] + 8*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[3, 4]*
       ke[1, 2]*ke[4, 1] + 8*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[2, 3]*
       ke[2, 4]*ke[4, 1] - 8*dot[1, 2]*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[4, 1] + 
      8*(dot[1, 2] - dot[1, 4])*(dot[1, 2] + dot[1, 4])*ee[2, 3]*ke[3, 4]*
       ke[4, 1] - 8*dot[1, 2]*dot[1, 4]*ee[1, 4]*ke[1, 3]*ke[4, 2] + 
      8*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[1, 4]*ke[2, 3]*ke[4, 2] + 
      8*dot[1, 2]*dot[1, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2] - 
      8*dot[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2] + 
      8*dot[1, 4]*ke[1, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] - 
      8*dot[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2] + 
      8*dot[1, 2]*(dot[1, 2] + dot[1, 4])*ee[3, 4]*ke[4, 1]*ke[4, 2] - 
      8*dot[1, 2]*ke[1, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2] + 
      8*dot[1, 4]*ke[1, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2]}
 
Attributes[dot] = {Orderless}
 
dot[e[(i1_)?IntegerQ], e[(i2_)?IntegerQ]] := ee[i1, i2]
 
dot[e[(i1_)?IntegerQ], k[(i2_)?IntegerQ]] := ke[i2, i1]
 
dot[k[(i1_)?IntegerQ], k[(i2_)?IntegerQ]] := dot[i1, i2]
 
dot[i_, k_Plus] := (dot[#1, i] & ) /@ k
 
dot[k1_, (k2_)*(c_)?IntegerQ] := c*dot[k1, k2]
 
Attributes[ee] = {Orderless}
 
i /: i::spell = $Off[]
(*   "P" is the set of projectors described in appendix A.3 *)
P = {(cc[1, 2]*cc[3, 4]*(8*chi^2*dot[1, 2]^2 + 8*chi^3*dot[1, 2]^2 - 
         6*chi^2*d*dot[1, 2]^2 - 6*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + 2*chi^5*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + chi^5*d^2*dot[1, 2]^2 + 
         16*chi^3*dot[1, 2]*dot[1, 4] + 8*chi*d*dot[1, 2]*dot[1, 4] - 
         8*chi^3*d*dot[1, 2]*dot[1, 4] - 8*chi^2*dot[1, 4]^2 + 
         8*chi^3*dot[1, 4]^2 - 2*d*dot[1, 4]^2 + 6*chi*d*dot[1, 4]^2 + 
         6*chi^2*d*dot[1, 4]^2 - 2*chi^3*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 
         chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2 - 
         chi^3*d^2*dot[1, 4]^2))/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) + (cc[1, 4]*cc[2, 3]*(8*chi^2*dot[1, 2]^2 + 
         8*chi^3*dot[1, 2]^2 - 6*chi^2*d*dot[1, 2]^2 - 
         6*chi^3*d*dot[1, 2]^2 + 2*chi^4*d*dot[1, 2]^2 + 
         2*chi^5*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 + 
         chi^5*d^2*dot[1, 2]^2 + 16*chi^3*dot[1, 2]*dot[1, 4] + 
         4*chi*d*dot[1, 2]*dot[1, 4] - 8*chi^3*d*dot[1, 2]*dot[1, 4] + 
         4*chi^5*d*dot[1, 2]*dot[1, 4] - 2*chi*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 2]*dot[1, 4] - 8*chi^2*dot[1, 4]^2 + 
         8*chi^3*dot[1, 4]^2 + 2*d*dot[1, 4]^2 + 6*chi*d*dot[1, 4]^2 + 
         6*chi^2*d*dot[1, 4]^2 - 2*chi^3*d*dot[1, 4]^2 - 
         4*chi^4*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 - 
         chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2 - 
         2*chi^4*d^2*dot[1, 4]^2))/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) - (cc[1, 3]*cc[2, 4]*(-8*chi^2*dot[1, 2]^2 + 
         16*chi^3*dot[1, 2]^2 - 8*chi^4*dot[1, 2]^2 + 6*chi^2*d*dot[1, 2]^2 - 
         12*chi^3*d*dot[1, 2]^2 + 8*chi^4*d*dot[1, 2]^2 + 
         4*chi^5*d*dot[1, 2]^2 + 2*chi^6*d*dot[1, 2]^2 - 
         chi^2*d^2*dot[1, 2]^2 + 2*chi^3*d^2*dot[1, 2]^2 + 
         2*chi^5*d^2*dot[1, 2]^2 + chi^6*d^2*dot[1, 2]^2 - 
         32*chi^2*dot[1, 2]*dot[1, 4] + 32*chi^3*dot[1, 2]*dot[1, 4] - 
         4*chi*d*dot[1, 2]*dot[1, 4] + 20*chi^2*d*dot[1, 2]*dot[1, 4] - 
         32*chi^3*d*dot[1, 2]*dot[1, 4] - 8*chi^4*d*dot[1, 2]*dot[1, 4] + 
         4*chi^5*d*dot[1, 2]*dot[1, 4] + 4*chi^6*d*dot[1, 2]*dot[1, 4] + 
         2*chi*d^2*dot[1, 2]*dot[1, 4] - 2*chi^2*d^2*dot[1, 2]*dot[1, 4] + 
         4*chi^3*d^2*dot[1, 2]*dot[1, 4] + 2*chi^5*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^6*d^2*dot[1, 2]*dot[1, 4] - 40*chi^2*dot[1, 4]^2 - 
         16*chi^3*dot[1, 4]^2 - 8*chi^4*dot[1, 4]^2 - 2*d*dot[1, 4]^2 - 
         8*chi*d*dot[1, 4]^2 + 24*chi^2*d*dot[1, 4]^2 + 
         4*chi^3*d*dot[1, 4]^2 - 6*chi^4*d*dot[1, 4]^2 - 
         4*chi^5*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 4*chi^2*d^2*dot[1, 4]^2 - 
         2*chi^3*d^2*dot[1, 4]^2 - 3*chi^4*d^2*dot[1, 4]^2 - 
         2*chi^5*d^2*dot[1, 4]^2))/(256*chi^4*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) - (cc[1, 4]*(dot[1, 2] + dot[1, 4])*
        (8*chi*dot[1, 2] + 8*chi^2*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] - 8*chi*dot[1, 4] + 2*d*dot[1, 4] + 
         6*chi*d*dot[1, 4] + 2*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] - 
         d^2*dot[1, 4] - chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - 
         chi^3*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3])/(256*chi^3*(1 + chi)*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 4]*(8*chi^2*dot[1, 2]^2 - 2*chi*d*dot[1, 2]^2 - 
         6*chi^2*d*dot[1, 2]^2 - 2*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + chi*d^2*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 - 2*d*dot[1, 2]*dot[1, 4] - 
         2*chi*d*dot[1, 2]*dot[1, 4] + 2*chi^4*d*dot[1, 2]*dot[1, 4] + 
         2*chi^5*d*dot[1, 2]*dot[1, 4] - d^2*dot[1, 2]*dot[1, 4] - 
         chi*d^2*dot[1, 2]*dot[1, 4] + chi^4*d^2*dot[1, 2]*dot[1, 4] + 
         chi^5*d^2*dot[1, 2]*dot[1, 4] - 8*chi^2*dot[1, 4]^2 + 
         2*chi*d*dot[1, 4]^2 + 6*chi^2*d*dot[1, 4]^2 + 
         2*chi^3*d*dot[1, 4]^2 - 2*chi^4*d*dot[1, 4]^2 - 
         chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2 - 
         chi^3*d^2*dot[1, 4]^2 - chi^4*d^2*dot[1, 4]^2)*kc[1, 2]*kc[2, 3])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 3]*(16*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] - 
         16*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         2*chi^3*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 
         2*d*dot[1, 4] - 4*chi*d*dot[1, 4] + 12*chi^2*d*dot[1, 4] - 
         4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi^2*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*kc[1, 2]*kc[2, 4])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((-2*chi^2 - d + chi^2*d)*cc[1, 2]*dot[1, 4]*kc[1, 3]*kc[2, 4])/
       (64*chi^3*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((-2*chi^2 - d + chi^2*d)*cc[1, 2]*(dot[1, 2] + dot[1, 4])*kc[2, 3]*
        kc[2, 4])/(64*chi^3*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      (cc[3, 4]*(8*chi^2*dot[1, 2]^2 + 8*chi^3*dot[1, 2]^2 - 
         6*chi^2*d*dot[1, 2]^2 - 6*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + 2*chi^5*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + chi^5*d^2*dot[1, 2]^2 + 
         8*chi^3*dot[1, 2]*dot[1, 4] + 4*chi*d*dot[1, 2]*dot[1, 4] - 
         4*chi^3*d*dot[1, 2]*dot[1, 4] - 8*chi^2*dot[1, 4]^2 - 
         2*d*dot[1, 4]^2 + 2*chi*d*dot[1, 4]^2 + 6*chi^2*d*dot[1, 4]^2 + 
         2*chi^3*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 - 
         chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2)*kc[1, 2]*kc[3, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[2, 4]*(-8*chi^2*dot[1, 2]^2 + 16*chi^3*dot[1, 2]^2 - 
         8*chi^4*dot[1, 2]^2 + 6*chi^2*d*dot[1, 2]^2 - 
         12*chi^3*d*dot[1, 2]^2 + 8*chi^4*d*dot[1, 2]^2 + 
         4*chi^5*d*dot[1, 2]^2 + 2*chi^6*d*dot[1, 2]^2 - 
         chi^2*d^2*dot[1, 2]^2 + 2*chi^3*d^2*dot[1, 2]^2 + 
         2*chi^5*d^2*dot[1, 2]^2 + chi^6*d^2*dot[1, 2]^2 - 
         24*chi^2*dot[1, 2]*dot[1, 4] + 16*chi^3*dot[1, 2]*dot[1, 4] + 
         8*chi^4*dot[1, 2]*dot[1, 4] - 4*chi*d*dot[1, 2]*dot[1, 4] + 
         14*chi^2*d*dot[1, 2]*dot[1, 4] - 20*chi^3*d*dot[1, 2]*dot[1, 4] - 
         16*chi^4*d*dot[1, 2]*dot[1, 4] + 2*chi^6*d*dot[1, 2]*dot[1, 4] + 
         2*chi*d^2*dot[1, 2]*dot[1, 4] - chi^2*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^3*d^2*dot[1, 2]*dot[1, 4] + chi^6*d^2*dot[1, 2]*dot[1, 4] - 
         16*chi^2*dot[1, 4]^2 - 16*chi^3*dot[1, 4]^2 - 2*d*dot[1, 4]^2 - 
         6*chi*d*dot[1, 4]^2 + 8*chi^2*d*dot[1, 4]^2 + 
         8*chi^3*d*dot[1, 4]^2 - 6*chi^4*d*dot[1, 4]^2 - 
         2*chi^5*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 - 
         2*chi^2*d^2*dot[1, 4]^2 - 2*chi^3*d^2*dot[1, 4]^2 - 
         chi^4*d^2*dot[1, 4]^2 - chi^5*d^2*dot[1, 4]^2)*kc[1, 3]*kc[3, 1])/
       (256*chi^4*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[2, 4]*dot[1, 4]*(16*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] - 
         16*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         2*chi^3*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 
         2*d*dot[1, 4] - 4*chi*d*dot[1, 4] + 12*chi^2*d*dot[1, 4] - 
         4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi^2*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*kc[2, 3]*kc[3, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[2, 3]*(8*chi*dot[1, 2] + 8*chi^2*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] - 8*chi*dot[1, 4] + 2*d*dot[1, 4] + 
         6*chi*d*dot[1, 4] + 2*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] - 
         d^2*dot[1, 4] - chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - 
         chi^3*d^2*dot[1, 4])*kc[2, 4]*kc[3, 1])/(256*chi^3*(1 + chi)*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((8*chi^2*dot[1, 2] - 8*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 
         6*chi^2*d*dot[1, 2] + 10*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] - chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] + 8*chi^2*dot[1, 4] + 2*d*dot[1, 4] - 
         2*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] + 
         d^2*dot[1, 4] + chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4] + 
         chi^3*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*kc[2, 4]*kc[3, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((8*chi^2*dot[1, 2] - 8*chi^3*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] + 8*chi^2*dot[1, 4] + 2*d*dot[1, 4] - 
         2*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] + 
         d^2*dot[1, 4] + chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4] + 
         chi^3*d^2*dot[1, 4])*kc[1, 2]*kc[2, 3]*kc[2, 4]*kc[3, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 3]*(dot[1, 2] + dot[1, 4])*(16*chi^3*dot[1, 2] - 
         2*chi*d*dot[1, 2] - 16*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 2*chi^3*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] - 
         16*chi^2*dot[1, 4] - 2*d*dot[1, 4] - 4*chi*d*dot[1, 4] + 
         12*chi^2*d*dot[1, 4] - 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - 
         d^2*dot[1, 4] - 2*chi^2*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*
        kc[1, 2]*kc[3, 4])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + (cc[1, 2]*(8*chi^2*dot[1, 2]^2 + 8*chi^3*dot[1, 2]^2 - 
         6*chi^2*d*dot[1, 2]^2 - 6*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + 2*chi^5*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + chi^5*d^2*dot[1, 2]^2 + 
         8*chi^3*dot[1, 2]*dot[1, 4] + 4*chi*d*dot[1, 2]*dot[1, 4] - 
         4*chi^3*d*dot[1, 2]*dot[1, 4] - 8*chi^2*dot[1, 4]^2 - 
         2*d*dot[1, 4]^2 + 2*chi*d*dot[1, 4]^2 + 6*chi^2*d*dot[1, 4]^2 + 
         2*chi^3*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 - 
         chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2)*kc[1, 3]*kc[3, 4])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[1, 2]*(8*chi^2*dot[1, 2]^2 - 4*chi*d*dot[1, 2]^2 - 
         6*chi^2*d*dot[1, 2]^2 - 2*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + 2*chi^5*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + chi^5*d^2*dot[1, 2]^2 - 
         8*chi^2*dot[1, 4]^2 - 2*d*dot[1, 4]^2 + 2*chi*d*dot[1, 4]^2 + 
         6*chi^2*d*dot[1, 4]^2 + 2*chi^3*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 
         chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2)*
        kc[2, 3]*kc[3, 4])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - (cc[2, 3]*(dot[1, 2] + dot[1, 4])*
        (8*chi*dot[1, 2] + 8*chi^2*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] - 8*chi*dot[1, 4] + 2*d*dot[1, 4] + 
         6*chi*d*dot[1, 4] + 2*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] - 
         d^2*dot[1, 4] - chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - 
         chi^3*d^2*dot[1, 4])*kc[3, 1]*kc[3, 4])/(256*chi^3*(1 + chi)*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((16*chi^2*dot[1, 2] + 2*chi*d*dot[1, 2] - 12*chi^2*d*dot[1, 2] + 
         4*chi^3*d*dot[1, 2] + 4*chi^4*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 2*chi^4*d^2*dot[1, 2] + 
         chi^5*d^2*dot[1, 2] + 16*chi^2*dot[1, 4] + 2*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] - 12*chi^2*d*dot[1, 4] + 4*chi^3*d*dot[1, 4] + 
         2*chi^4*d*dot[1, 4] + d^2*dot[1, 4] + 2*chi^2*d^2*dot[1, 4] + 
         chi^4*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*kc[3, 1]*kc[3, 4])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((16*chi^2*dot[1, 2] - 6*chi*d*dot[1, 2] - 12*chi^2*d*dot[1, 2] - 
         4*chi^3*d*dot[1, 2] + 4*chi^4*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 2*chi^3*d^2*dot[1, 2] + 
         2*chi^4*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 16*chi^2*dot[1, 4] + 
         2*d*dot[1, 4] - 4*chi*d*dot[1, 4] - 12*chi^2*d*dot[1, 4] - 
         4*chi^3*d*dot[1, 4] + 2*chi^4*d*dot[1, 4] + d^2*dot[1, 4] + 
         2*chi*d^2*dot[1, 4] + 2*chi^2*d^2*dot[1, 4] + 
         2*chi^3*d^2*dot[1, 4] + chi^4*d^2*dot[1, 4])*kc[1, 2]*kc[2, 3]*
        kc[3, 1]*kc[3, 4])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + (cc[3, 4]*(8*chi^2*dot[1, 2]^2 - 4*chi*d*dot[1, 2]^2 - 
         6*chi^2*d*dot[1, 2]^2 - 2*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + 2*chi^5*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + chi^5*d^2*dot[1, 2]^2 - 
         8*chi^2*dot[1, 4]^2 - 2*d*dot[1, 4]^2 + 2*chi*d*dot[1, 4]^2 + 
         6*chi^2*d*dot[1, 4]^2 + 2*chi^3*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 
         chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2)*
        kc[1, 2]*kc[4, 1])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - (cc[2, 4]*dot[1, 4]*(16*chi^3*dot[1, 2] - 
         2*chi*d*dot[1, 2] - 16*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 2*chi^3*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] - 
         16*chi^2*dot[1, 4] - 2*d*dot[1, 4] - 4*chi*d*dot[1, 4] + 
         12*chi^2*d*dot[1, 4] - 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - 
         d^2*dot[1, 4] - 2*chi^2*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*
        kc[1, 3]*kc[4, 1])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - (cc[2, 4]*(dot[1, 2] + dot[1, 4])*
        (16*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] - 16*chi^3*d*dot[1, 2] + 
         2*chi^5*d*dot[1, 2] + chi*d^2*dot[1, 2] + 2*chi^3*d^2*dot[1, 2] + 
         chi^5*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 2*d*dot[1, 4] - 
         4*chi*d*dot[1, 4] + 12*chi^2*d*dot[1, 4] - 4*chi^3*d*dot[1, 4] - 
         2*chi^4*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi^2*d^2*dot[1, 4] - 
         chi^4*d^2*dot[1, 4])*kc[2, 3]*kc[4, 1])/(256*chi^4*(1 + chi)*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[2, 3]*(8*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 
         4*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] - chi*d^2*dot[1, 2] + 
         chi^5*d^2*dot[1, 2] + 8*chi^3*dot[1, 4] + 2*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] - 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] + 
         d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*kc[2, 4]*kc[4, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      ((8*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + 
         2*chi^5*d*dot[1, 2] - chi*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] - 
         16*chi^2*dot[1, 4] - 2*d*dot[1, 4] + 4*chi*d*dot[1, 4] + 
         12*chi^2*d*dot[1, 4] + 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - 
         d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 2*chi^2*d^2*dot[1, 4] - 
         2*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[2, 4]*kc[4, 1])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-16*chi^2*dot[1, 2] - 4*d*dot[1, 2] + 
         2*chi*d*dot[1, 2] + 12*chi^2*d*dot[1, 2] + 4*chi^3*d*dot[1, 2] + 
         2*chi^5*d*dot[1, 2] - 2*d^2*dot[1, 2] - 3*chi*d^2*dot[1, 2] - 
         2*chi^2*d^2*dot[1, 2] - 2*chi^3*d^2*dot[1, 2] + 
         chi^5*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 2*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] + 12*chi^2*d*dot[1, 4] + 4*chi^3*d*dot[1, 4] - 
         2*chi^4*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         2*chi^2*d^2*dot[1, 4] - 2*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*
        kc[1, 2]*kc[2, 3]*kc[2, 4]*kc[4, 1])/(256*chi^4*(1 + chi)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) - (cc[2, 3]*(8*chi^2*dot[1, 2]^2 - 
         2*chi*d*dot[1, 2]^2 - 6*chi^2*d*dot[1, 2]^2 - 
         2*chi^3*d*dot[1, 2]^2 + 2*chi^4*d*dot[1, 2]^2 + 
         chi*d^2*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 - 
         2*d*dot[1, 2]*dot[1, 4] - 2*chi*d*dot[1, 2]*dot[1, 4] + 
         2*chi^4*d*dot[1, 2]*dot[1, 4] + 2*chi^5*d*dot[1, 2]*dot[1, 4] - 
         d^2*dot[1, 2]*dot[1, 4] - chi*d^2*dot[1, 2]*dot[1, 4] + 
         chi^4*d^2*dot[1, 2]*dot[1, 4] + chi^5*d^2*dot[1, 2]*dot[1, 4] - 
         8*chi^2*dot[1, 4]^2 + 2*chi*d*dot[1, 4]^2 + 6*chi^2*d*dot[1, 4]^2 + 
         2*chi^3*d*dot[1, 4]^2 - 2*chi^4*d*dot[1, 4]^2 - 
         chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2 - 
         chi^3*d^2*dot[1, 4]^2 - chi^4*d^2*dot[1, 4]^2)*kc[3, 4]*kc[4, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((16*chi^2*dot[1, 2] - 6*chi*d*dot[1, 2] - 12*chi^2*d*dot[1, 2] - 
         4*chi^3*d*dot[1, 2] + 4*chi^4*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 2*chi^3*d^2*dot[1, 2] + 
         2*chi^4*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 16*chi^2*dot[1, 4] + 
         2*d*dot[1, 4] - 4*chi*d*dot[1, 4] - 12*chi^2*d*dot[1, 4] - 
         4*chi^3*d*dot[1, 4] + 2*chi^4*d*dot[1, 4] + d^2*dot[1, 4] + 
         2*chi*d^2*dot[1, 4] + 2*chi^2*d^2*dot[1, 4] + 
         2*chi^3*d^2*dot[1, 4] + chi^4*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[3, 4]*kc[4, 1])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + ((16*chi^2 + 2*d - 4*chi*d - 12*chi^2*d - 4*chi^3*d + 
         2*chi^4*d + d^2 + 2*chi*d^2 + 2*chi^2*d^2 + 2*chi^3*d^2 + chi^4*d^2)*
        (dot[1, 2] + dot[1, 4])*kc[1, 2]*kc[2, 3]*kc[3, 4]*kc[4, 1])/
       (128*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 4]*(8*chi*dot[1, 2] + 8*chi^2*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] - 8*chi*dot[1, 4] + 2*d*dot[1, 4] + 
         6*chi*d*dot[1, 4] + 2*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] - 
         d^2*dot[1, 4] - chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - 
         chi^3*d^2*dot[1, 4])*kc[1, 3]*kc[4, 2])/(256*chi^3*(1 + chi)*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      (cc[1, 4]*(8*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 
         4*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] - chi*d^2*dot[1, 2] + 
         chi^5*d^2*dot[1, 2] + 8*chi^3*dot[1, 4] + 2*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] - 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] + 
         d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*kc[2, 3]*kc[4, 2])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      (cc[1, 3]*(-8*chi^2*dot[1, 2] + 32*chi^3*dot[1, 2] + 
         8*chi^4*dot[1, 2] - 2*chi*d*dot[1, 2] + 4*chi^2*d*dot[1, 2] - 
         28*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] + 6*chi^5*d*dot[1, 2] + 
         4*chi^6*d*dot[1, 2] + chi*d^2*dot[1, 2] + 4*chi^3*d^2*dot[1, 2] + 
         2*chi^4*d^2*dot[1, 2] + 3*chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] - 40*chi^2*dot[1, 4] - 16*chi^3*dot[1, 4] - 
         8*chi^4*dot[1, 4] - 2*d*dot[1, 4] - 8*chi*d*dot[1, 4] + 
         24*chi^2*d*dot[1, 4] + 4*chi^3*d*dot[1, 4] - 6*chi^4*d*dot[1, 4] - 
         4*chi^5*d*dot[1, 4] - d^2*dot[1, 4] - 4*chi^2*d^2*dot[1, 4] - 
         2*chi^3*d^2*dot[1, 4] - 3*chi^4*d^2*dot[1, 4] - 
         2*chi^5*d^2*dot[1, 4])*kc[2, 4]*kc[4, 2])/(256*chi^4*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) + ((-2*chi^2 - d + chi^2*d)*cc[3, 4]*
        dot[1, 4]*kc[3, 1]*kc[4, 2])/(64*chi^3*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) - ((-16*chi^2*dot[1, 2] + 16*chi^3*dot[1, 2] - 
         2*chi*d*dot[1, 2] + 10*chi^2*d*dot[1, 2] - 16*chi^3*d*dot[1, 2] - 
         4*chi^4*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + 2*chi^6*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] + 2*chi^3*d^2*dot[1, 2] + 
         chi^5*d^2*dot[1, 2] + chi^6*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 
         16*chi^3*dot[1, 4] - 2*d*dot[1, 4] - 6*chi*d*dot[1, 4] + 
         8*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] - 6*chi^4*d*dot[1, 4] - 
         2*chi^5*d*dot[1, 4] - d^2*dot[1, 4] - chi*d^2*dot[1, 4] - 
         2*chi^2*d^2*dot[1, 4] - 2*chi^3*d^2*dot[1, 4] - 
         chi^4*d^2*dot[1, 4] - chi^5*d^2*dot[1, 4])*kc[1, 3]*kc[2, 4]*
        kc[3, 1]*kc[4, 2])/(256*chi^4*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((8*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 
         4*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] - chi*d^2*dot[1, 2] + 
         chi^5*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 2*d*dot[1, 4] - 
         4*chi*d*dot[1, 4] + 12*chi^2*d*dot[1, 4] - 4*chi^3*d*dot[1, 4] - 
         2*chi^4*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi^2*d^2*dot[1, 4] - 
         chi^4*d^2*dot[1, 4])*kc[2, 3]*kc[2, 4]*kc[3, 1]*kc[4, 2])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 3]*(16*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] - 
         16*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         2*chi^3*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 
         2*d*dot[1, 4] - 4*chi*d*dot[1, 4] + 12*chi^2*d*dot[1, 4] - 
         4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi^2*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*kc[3, 4]*kc[4, 2])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((8*chi^2*dot[1, 2] - 8*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 
         6*chi^2*d*dot[1, 2] + 10*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] - chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] + 8*chi^2*dot[1, 4] + 2*d*dot[1, 4] - 
         2*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] + 
         d^2*dot[1, 4] + chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4] + 
         chi^3*d^2*dot[1, 4])*kc[1, 3]*kc[3, 1]*kc[3, 4]*kc[4, 2])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((8*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + 
         2*chi^5*d*dot[1, 2] - chi*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] - 
         16*chi^2*dot[1, 4] - 2*d*dot[1, 4] + 4*chi*d*dot[1, 4] + 
         12*chi^2*d*dot[1, 4] + 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - 
         d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 2*chi^2*d^2*dot[1, 4] - 
         2*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*kc[2, 3]*kc[3, 1]*
        kc[3, 4]*kc[4, 2])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + ((-2*chi^2 - d + chi^2*d)*cc[3, 4]*
        (dot[1, 2] + dot[1, 4])*kc[4, 1]*kc[4, 2])/(64*chi^3*(1 + chi)*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      ((8*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + 
         2*chi^5*d*dot[1, 2] - chi*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] - 
         16*chi^2*dot[1, 4] - 2*d*dot[1, 4] - 4*chi*d*dot[1, 4] + 
         12*chi^2*d*dot[1, 4] - 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - 
         d^2*dot[1, 4] - 2*chi^2*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*
        kc[1, 3]*kc[2, 4]*kc[4, 1]*kc[4, 2])/(256*chi^4*(1 + chi)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) - ((-16*chi^2*dot[1, 2] - 4*d*dot[1, 2] - 
         6*chi*d*dot[1, 2] + 12*chi^2*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + 
         2*chi^5*d*dot[1, 2] - 2*d^2*dot[1, 2] - chi*d^2*dot[1, 2] - 
         2*chi^2*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 
         2*d*dot[1, 4] - 4*chi*d*dot[1, 4] + 12*chi^2*d*dot[1, 4] - 
         4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi^2*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*kc[2, 3]*kc[2, 4]*
        kc[4, 1]*kc[4, 2])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + ((8*chi^2*dot[1, 2] - 8*chi^3*dot[1, 2] - 
         6*chi*d*dot[1, 2] - 6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 
         2*chi^4*d*dot[1, 2] + chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 8*chi^2*dot[1, 4] + 
         2*d*dot[1, 4] - 2*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] - 
         2*chi^3*d*dot[1, 4] + d^2*dot[1, 4] + chi*d^2*dot[1, 4] + 
         chi^2*d^2*dot[1, 4] + chi^3*d^2*dot[1, 4])*kc[1, 3]*kc[3, 4]*
        kc[4, 1]*kc[4, 2])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-16*chi^2*dot[1, 2] - 4*d*dot[1, 2] + 
         2*chi*d*dot[1, 2] + 12*chi^2*d*dot[1, 2] + 4*chi^3*d*dot[1, 2] + 
         2*chi^5*d*dot[1, 2] - 2*d^2*dot[1, 2] - 3*chi*d^2*dot[1, 2] - 
         2*chi^2*d^2*dot[1, 2] - 2*chi^3*d^2*dot[1, 2] + 
         chi^5*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 2*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] + 12*chi^2*d*dot[1, 4] + 4*chi^3*d*dot[1, 4] - 
         2*chi^4*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         2*chi^2*d^2*dot[1, 4] - 2*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*
        kc[2, 3]*kc[3, 4]*kc[4, 1]*kc[4, 2])/(256*chi^4*(1 + chi)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5), 
     (cc[1, 2]*cc[3, 4]*(16*chi^3*dot[1, 2]^2 + 8*chi^4*dot[1, 2]^2 + 
         2*chi^2*d*dot[1, 2]^2 - 12*chi^3*d*dot[1, 2]^2 - 
         6*chi^4*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         2*chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 + 
         16*chi*dot[1, 2]*dot[1, 4] - 8*chi*d*dot[1, 2]*dot[1, 4] + 
         8*chi^2*d*dot[1, 2]*dot[1, 4] - 8*dot[1, 4]^2 + 6*d*dot[1, 4]^2 + 
         4*chi*d*dot[1, 4]^2 + 6*chi^2*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 
         2*chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2))/
       (128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      (cc[1, 3]*cc[2, 4]*(16*chi^3*dot[1, 2]^2 + 8*chi^4*dot[1, 2]^2 - 
         2*chi^2*d*dot[1, 2]^2 - 12*chi^3*d*dot[1, 2]^2 - 
         6*chi^4*d*dot[1, 2]^2 - chi^2*d^2*dot[1, 2]^2 + 
         2*chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 - 
         16*chi^2*dot[1, 2]*dot[1, 4] + 16*chi^3*dot[1, 2]*dot[1, 4] + 
         16*chi^4*dot[1, 2]*dot[1, 4] - 4*chi*d*dot[1, 2]*dot[1, 4] + 
         4*chi^2*d*dot[1, 2]*dot[1, 4] - 12*chi^3*d*dot[1, 2]*dot[1, 4] - 
         12*chi^4*d*dot[1, 2]*dot[1, 4] + 2*chi*d^2*dot[1, 2]*dot[1, 4] - 
         2*chi^2*d^2*dot[1, 2]*dot[1, 4] + 2*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 2]*dot[1, 4] - 8*dot[1, 4]^2 - 
         16*chi*dot[1, 4]^2 - 32*chi^2*dot[1, 4]^2 - 16*chi^3*dot[1, 4]^2 + 
         6*d*dot[1, 4]^2 + 8*chi*d*dot[1, 4]^2 + 18*chi^2*d*dot[1, 4]^2 + 
         12*chi^3*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 3*chi^2*d^2*dot[1, 4]^2 - 
         2*chi^3*d^2*dot[1, 4]^2))/(128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) + (cc[1, 4]*cc[2, 3]*(16*chi^2*dot[1, 2]^2 + 
         16*chi^3*dot[1, 2]^2 + 8*chi^4*dot[1, 2]^2 - 
         14*chi^2*d*dot[1, 2]^2 - 12*chi^3*d*dot[1, 2]^2 - 
         6*chi^4*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         2*chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 - 
         16*chi*dot[1, 2]*dot[1, 4] + 16*chi^3*dot[1, 2]*dot[1, 4] + 
         16*chi^4*dot[1, 2]*dot[1, 4] + 20*chi*d*dot[1, 2]*dot[1, 4] + 
         4*chi^2*d*dot[1, 2]*dot[1, 4] - 12*chi^3*d*dot[1, 2]*dot[1, 4] - 
         12*chi^4*d*dot[1, 2]*dot[1, 4] - 2*chi*d^2*dot[1, 2]*dot[1, 4] - 
         2*chi^2*d^2*dot[1, 2]*dot[1, 4] + 2*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 2]*dot[1, 4] + 8*dot[1, 4]^2 - 
         16*chi^2*dot[1, 4]^2 - 16*chi^3*dot[1, 4]^2 - 6*d*dot[1, 4]^2 + 
         8*chi*d*dot[1, 4]^2 + 18*chi^2*d*dot[1, 4]^2 + 
         12*chi^3*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 - 3*chi^2*d^2*dot[1, 4]^2 - 
         2*chi^3*d^2*dot[1, 4]^2))/(128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) - (cc[1, 4]*(dot[1, 2] + dot[1, 4])*
        (16*chi*dot[1, 2] + 16*chi^2*dot[1, 2] + 8*chi^3*dot[1, 2] - 
         14*chi*d*dot[1, 2] - 12*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 
         8*dot[1, 4] - 8*chi*dot[1, 4] - 8*chi^2*dot[1, 4] + 10*d*dot[1, 4] + 
         8*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3])/
       (128*chi*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 4]*(8*chi*dot[1, 2]^2 + 24*chi^2*dot[1, 2]^2 + 
         8*chi^3*dot[1, 2]^2 - 10*chi*d*dot[1, 2]^2 - 
         24*chi^2*d*dot[1, 2]^2 - 6*chi^3*d*dot[1, 2]^2 + 
         chi*d^2*dot[1, 2]^2 + 2*chi^2*d^2*dot[1, 2]^2 + 
         chi^3*d^2*dot[1, 2]^2 - 8*dot[1, 2]*dot[1, 4] - 
         16*chi*dot[1, 2]*dot[1, 4] + 16*chi^2*dot[1, 2]*dot[1, 4] + 
         16*chi^3*dot[1, 2]*dot[1, 4] + 8*chi^4*dot[1, 2]*dot[1, 4] + 
         6*d*dot[1, 2]*dot[1, 4] + 12*chi*d*dot[1, 2]*dot[1, 4] - 
         16*chi^2*d*dot[1, 2]*dot[1, 4] - 12*chi^3*d*dot[1, 2]*dot[1, 4] - 
         6*chi^4*d*dot[1, 2]*dot[1, 4] - d^2*dot[1, 2]*dot[1, 4] - 
         2*chi*d^2*dot[1, 2]*dot[1, 4] + 2*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         chi^4*d^2*dot[1, 2]*dot[1, 4] - 8*chi*dot[1, 4]^2 - 
         8*chi^2*dot[1, 4]^2 - 8*chi^3*dot[1, 4]^2 + 10*chi*d*dot[1, 4]^2 + 
         8*chi^2*d*dot[1, 4]^2 + 6*chi^3*d*dot[1, 4]^2 - 
         chi*d^2*dot[1, 4]^2 - 2*chi^2*d^2*dot[1, 4]^2 - 
         chi^3*d^2*dot[1, 4]^2)*kc[1, 2]*kc[2, 3])/(128*chi^2*(1 + chi)^4*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-2 + d)*cc[1, 3]*(-4*chi^3*dot[1, 2] + chi*d*dot[1, 2] + 
         chi^3*d*dot[1, 2] + 4*dot[1, 4] + 4*chi*dot[1, 4] + 
         4*chi^2*dot[1, 4] - d*dot[1, 4] - chi^2*d*dot[1, 4])*kc[1, 2]*
        kc[2, 4])/(128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((-2 + d)*cc[1, 2]*dot[1, 4]*kc[1, 3]*kc[2, 4])/
       (32*chi*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((-2 + d)*cc[1, 2]*(dot[1, 2] + dot[1, 4])*kc[2, 3]*kc[2, 4])/
       (32*chi*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      (cc[3, 4]*(16*chi^3*dot[1, 2]^2 + 8*chi^4*dot[1, 2]^2 + 
         2*chi^2*d*dot[1, 2]^2 - 12*chi^3*d*dot[1, 2]^2 - 
         6*chi^4*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         2*chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 + 
         8*chi*dot[1, 2]*dot[1, 4] - 8*chi^2*dot[1, 2]*dot[1, 4] - 
         4*chi*d*dot[1, 2]*dot[1, 4] + 12*chi^2*d*dot[1, 2]*dot[1, 4] - 
         8*dot[1, 4]^2 - 8*chi*dot[1, 4]^2 - 8*chi^2*dot[1, 4]^2 + 
         6*d*dot[1, 4]^2 + 8*chi*d*dot[1, 4]^2 + 10*chi^2*d*dot[1, 4]^2 - 
         d^2*dot[1, 4]^2 - 2*chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2)*
        kc[1, 2]*kc[3, 1])/(128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - (cc[2, 4]*(16*chi^3*dot[1, 2]^2 + 
         8*chi^4*dot[1, 2]^2 - 2*chi^2*d*dot[1, 2]^2 - 
         12*chi^3*d*dot[1, 2]^2 - 6*chi^4*d*dot[1, 2]^2 - 
         chi^2*d^2*dot[1, 2]^2 + 2*chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 - 16*chi^2*dot[1, 2]*dot[1, 4] + 
         8*chi^4*dot[1, 2]*dot[1, 4] - 4*chi*d*dot[1, 2]*dot[1, 4] + 
         6*chi^2*d*dot[1, 2]*dot[1, 4] - 6*chi^4*d*dot[1, 2]*dot[1, 4] + 
         2*chi*d^2*dot[1, 2]*dot[1, 4] - chi^2*d^2*dot[1, 2]*dot[1, 4] + 
         chi^4*d^2*dot[1, 2]*dot[1, 4] - 8*dot[1, 4]^2 - 16*chi*dot[1, 4]^2 - 
         16*chi^2*dot[1, 4]^2 - 8*chi^3*dot[1, 4]^2 + 6*d*dot[1, 4]^2 + 
         10*chi*d*dot[1, 4]^2 + 10*chi^2*d*dot[1, 4]^2 + 
         6*chi^3*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 - 
         chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2)*kc[1, 3]*kc[3, 1])/
       (128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-2 + d)*cc[2, 4]*dot[1, 4]*(-4*chi^3*dot[1, 2] + chi*d*dot[1, 2] + 
         chi^3*d*dot[1, 2] + 4*dot[1, 4] + 4*chi*dot[1, 4] + 
         4*chi^2*dot[1, 4] - d*dot[1, 4] - chi^2*d*dot[1, 4])*kc[2, 3]*
        kc[3, 1])/(128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[2, 3]*(16*chi*dot[1, 2] + 16*chi^2*dot[1, 2] + 8*chi^3*dot[1, 2] - 
         14*chi*d*dot[1, 2] - 12*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 
         8*dot[1, 4] - 8*chi*dot[1, 4] - 8*chi^2*dot[1, 4] + 10*d*dot[1, 4] + 
         8*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[2, 4]*kc[3, 1])/
       (128*chi*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((16*chi^2*dot[1, 2] + 8*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 
         12*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] - chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 8*dot[1, 4] + 8*chi*dot[1, 4] + 
         8*chi^2*dot[1, 4] - 6*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 
         10*chi^2*d*dot[1, 4] + d^2*dot[1, 4] + 2*chi*d^2*dot[1, 4] + 
         chi^2*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*kc[2, 4]*kc[3, 1])/
       (128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((16*chi^2*dot[1, 2] + 8*chi^3*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         20*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 8*dot[1, 4] + 
         8*chi*dot[1, 4] + 8*chi^2*dot[1, 4] - 6*d*dot[1, 4] - 
         8*chi*d*dot[1, 4] - 10*chi^2*d*dot[1, 4] + d^2*dot[1, 4] + 
         2*chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4])*kc[1, 2]*kc[2, 3]*
        kc[2, 4]*kc[3, 1])/(128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-2 + d)*cc[1, 3]*(dot[1, 2] + dot[1, 4])*
        (-4*chi^3*dot[1, 2] + chi*d*dot[1, 2] + chi^3*d*dot[1, 2] + 
         4*dot[1, 4] + 4*chi*dot[1, 4] + 4*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[1, 2]*kc[3, 4])/(128*chi^2*(1 + chi)^3*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[1, 2]*(16*chi^3*dot[1, 2]^2 + 8*chi^4*dot[1, 2]^2 + 
         2*chi^2*d*dot[1, 2]^2 - 12*chi^3*d*dot[1, 2]^2 - 
         6*chi^4*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         2*chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 + 
         8*chi*dot[1, 2]*dot[1, 4] - 8*chi^2*dot[1, 2]*dot[1, 4] - 
         4*chi*d*dot[1, 2]*dot[1, 4] + 12*chi^2*d*dot[1, 2]*dot[1, 4] - 
         8*dot[1, 4]^2 - 8*chi*dot[1, 4]^2 - 8*chi^2*dot[1, 4]^2 + 
         6*d*dot[1, 4]^2 + 8*chi*d*dot[1, 4]^2 + 10*chi^2*d*dot[1, 4]^2 - 
         d^2*dot[1, 4]^2 - 2*chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2)*
        kc[1, 3]*kc[3, 4])/(128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + (cc[1, 2]*(-8*chi*dot[1, 2]^2 - 8*chi^2*dot[1, 2]^2 + 
         16*chi^3*dot[1, 2]^2 + 8*chi^4*dot[1, 2]^2 + 4*chi*d*dot[1, 2]^2 + 
         6*chi^2*d*dot[1, 2]^2 - 12*chi^3*d*dot[1, 2]^2 - 
         6*chi^4*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         2*chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 - 
         16*chi^2*dot[1, 2]*dot[1, 4] + 16*chi^2*d*dot[1, 2]*dot[1, 4] - 
         8*dot[1, 4]^2 - 8*chi*dot[1, 4]^2 - 8*chi^2*dot[1, 4]^2 + 
         6*d*dot[1, 4]^2 + 8*chi*d*dot[1, 4]^2 + 10*chi^2*d*dot[1, 4]^2 - 
         d^2*dot[1, 4]^2 - 2*chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2)*
        kc[2, 3]*kc[3, 4])/(128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - (cc[2, 3]*(dot[1, 2] + dot[1, 4])*
        (16*chi*dot[1, 2] + 16*chi^2*dot[1, 2] + 8*chi^3*dot[1, 2] - 
         14*chi*d*dot[1, 2] - 12*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 
         8*dot[1, 4] - 8*chi*dot[1, 4] - 8*chi^2*dot[1, 4] + 10*d*dot[1, 4] + 
         8*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[3, 1]*kc[3, 4])/
       (128*chi*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-2 + d)*(-8*chi^2*dot[1, 2] - 4*chi^3*dot[1, 2] - chi*d*dot[1, 2] + 
         2*chi^2*d*dot[1, 2] + chi^3*d*dot[1, 2] - 4*dot[1, 4] - 
         4*chi*dot[1, 4] - 4*chi^2*dot[1, 4] + d*dot[1, 4] + 
         chi^2*d*dot[1, 4])*kc[1, 2]*kc[1, 3]*kc[3, 1]*kc[3, 4])/
       (128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((16*chi^2*dot[1, 2] + 8*chi^3*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         12*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 8*dot[1, 4] + 
         8*chi*dot[1, 4] + 8*chi^2*dot[1, 4] - 6*d*dot[1, 4] - 
         12*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] + d^2*dot[1, 4] + 
         2*chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4])*kc[1, 2]*kc[2, 3]*
        kc[3, 1]*kc[3, 4])/(128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + (cc[3, 4]*(-8*chi*dot[1, 2]^2 - 8*chi^2*dot[1, 2]^2 + 
         16*chi^3*dot[1, 2]^2 + 8*chi^4*dot[1, 2]^2 + 4*chi*d*dot[1, 2]^2 + 
         6*chi^2*d*dot[1, 2]^2 - 12*chi^3*d*dot[1, 2]^2 - 
         6*chi^4*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         2*chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 - 
         16*chi^2*dot[1, 2]*dot[1, 4] + 16*chi^2*d*dot[1, 2]*dot[1, 4] - 
         8*dot[1, 4]^2 - 8*chi*dot[1, 4]^2 - 8*chi^2*dot[1, 4]^2 + 
         6*d*dot[1, 4]^2 + 8*chi*d*dot[1, 4]^2 + 10*chi^2*d*dot[1, 4]^2 - 
         d^2*dot[1, 4]^2 - 2*chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2)*
        kc[1, 2]*kc[4, 1])/(128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-2 + d)*cc[2, 4]*dot[1, 4]*(-4*chi^3*dot[1, 2] + 
         chi*d*dot[1, 2] + chi^3*d*dot[1, 2] + 4*dot[1, 4] + 
         4*chi*dot[1, 4] + 4*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[1, 3]*kc[4, 1])/(128*chi^2*(1 + chi)^3*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-2 + d)*cc[2, 4]*(dot[1, 2] + dot[1, 4])*(-4*chi^3*dot[1, 2] + 
         chi*d*dot[1, 2] + chi^3*d*dot[1, 2] + 4*dot[1, 4] + 
         4*chi*dot[1, 4] + 4*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[2, 3]*kc[4, 1])/(128*chi^2*(1 + chi)^3*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[2, 3]*(-8*chi*dot[1, 2] + 8*chi^3*dot[1, 2] + 10*chi*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         8*dot[1, 4] - 8*chi^2*dot[1, 4] - 6*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] + d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[2, 4]*kc[4, 1])/(128*chi^2*(1 + chi)^3*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      ((-8*chi*dot[1, 2] + 8*chi^3*dot[1, 2] + 10*chi*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 
         8*dot[1, 4] - 8*chi*dot[1, 4] - 8*chi^2*dot[1, 4] + 6*d*dot[1, 4] + 
         12*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[2, 4]*kc[4, 1])/(128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-16*dot[1, 2] - 16*chi*dot[1, 2] + 
         8*chi^3*dot[1, 2] + 12*d*dot[1, 2] + 18*chi*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - 2*d^2*dot[1, 2] - 3*chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] - 8*dot[1, 4] - 8*chi*dot[1, 4] - 
         8*chi^2*dot[1, 4] + 6*d*dot[1, 4] + 12*chi*d*dot[1, 4] + 
         6*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[1, 2]*kc[2, 3]*kc[2, 4]*kc[4, 1])/
       (128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[2, 3]*(8*chi*dot[1, 2]^2 + 24*chi^2*dot[1, 2]^2 + 
         8*chi^3*dot[1, 2]^2 - 10*chi*d*dot[1, 2]^2 - 
         24*chi^2*d*dot[1, 2]^2 - 6*chi^3*d*dot[1, 2]^2 + 
         chi*d^2*dot[1, 2]^2 + 2*chi^2*d^2*dot[1, 2]^2 + 
         chi^3*d^2*dot[1, 2]^2 - 8*dot[1, 2]*dot[1, 4] - 
         16*chi*dot[1, 2]*dot[1, 4] + 16*chi^2*dot[1, 2]*dot[1, 4] + 
         16*chi^3*dot[1, 2]*dot[1, 4] + 8*chi^4*dot[1, 2]*dot[1, 4] + 
         6*d*dot[1, 2]*dot[1, 4] + 12*chi*d*dot[1, 2]*dot[1, 4] - 
         16*chi^2*d*dot[1, 2]*dot[1, 4] - 12*chi^3*d*dot[1, 2]*dot[1, 4] - 
         6*chi^4*d*dot[1, 2]*dot[1, 4] - d^2*dot[1, 2]*dot[1, 4] - 
         2*chi*d^2*dot[1, 2]*dot[1, 4] + 2*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         chi^4*d^2*dot[1, 2]*dot[1, 4] - 8*chi*dot[1, 4]^2 - 
         8*chi^2*dot[1, 4]^2 - 8*chi^3*dot[1, 4]^2 + 10*chi*d*dot[1, 4]^2 + 
         8*chi^2*d*dot[1, 4]^2 + 6*chi^3*d*dot[1, 4]^2 - 
         chi*d^2*dot[1, 4]^2 - 2*chi^2*d^2*dot[1, 4]^2 - 
         chi^3*d^2*dot[1, 4]^2)*kc[3, 4]*kc[4, 1])/(128*chi^2*(1 + chi)^4*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((16*chi^2*dot[1, 2] + 8*chi^3*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         12*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 8*dot[1, 4] + 
         8*chi*dot[1, 4] + 8*chi^2*dot[1, 4] - 6*d*dot[1, 4] - 
         12*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] + d^2*dot[1, 4] + 
         2*chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[3, 4]*kc[4, 1])/(128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + ((8 + 8*chi + 8*chi^2 - 6*d - 12*chi*d - 6*chi^2*d + 
         d^2 + 2*chi*d^2 + chi^2*d^2)*(dot[1, 2] + dot[1, 4])*kc[1, 2]*
        kc[2, 3]*kc[3, 4]*kc[4, 1])/(64*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - (cc[1, 4]*(16*chi*dot[1, 2] + 16*chi^2*dot[1, 2] + 
         8*chi^3*dot[1, 2] - 14*chi*d*dot[1, 2] - 12*chi^2*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] - 8*dot[1, 4] - 8*chi*dot[1, 4] - 
         8*chi^2*dot[1, 4] + 10*d*dot[1, 4] + 8*chi*d*dot[1, 4] + 
         6*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[1, 3]*kc[4, 2])/(128*chi*(1 + chi)^4*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      (cc[1, 4]*(-8*chi*dot[1, 2] + 8*chi^3*dot[1, 2] + 10*chi*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         8*dot[1, 4] - 8*chi^2*dot[1, 4] - 6*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] + d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[2, 3]*kc[4, 2])/(128*chi^2*(1 + chi)^3*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      (cc[1, 3]*(24*chi^3*dot[1, 2] + 16*chi^4*dot[1, 2] - 
         2*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] - 18*chi^3*d*dot[1, 2] - 
         12*chi^4*d*dot[1, 2] + chi*d^2*dot[1, 2] + 3*chi^3*d^2*dot[1, 2] + 
         2*chi^4*d^2*dot[1, 2] - 8*dot[1, 4] - 16*chi*dot[1, 4] - 
         32*chi^2*dot[1, 4] - 16*chi^3*dot[1, 4] + 6*d*dot[1, 4] + 
         8*chi*d*dot[1, 4] + 18*chi^2*d*dot[1, 4] + 12*chi^3*d*dot[1, 4] - 
         d^2*dot[1, 4] - 3*chi^2*d^2*dot[1, 4] - 2*chi^3*d^2*dot[1, 4])*
        kc[2, 4]*kc[4, 2])/(128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) + ((-2 + d)*cc[3, 4]*dot[1, 4]*kc[3, 1]*kc[4, 2])/
       (32*chi*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      ((-2 + d)*(8*chi^2*dot[1, 2] - 4*chi^3*dot[1, 2] - 4*chi^4*dot[1, 2] + 
         chi*d*dot[1, 2] - chi^2*d*dot[1, 2] + chi^3*d*dot[1, 2] + 
         chi^4*d*dot[1, 2] + 4*dot[1, 4] + 8*chi*dot[1, 4] + 
         8*chi^2*dot[1, 4] + 4*chi^3*dot[1, 4] - d*dot[1, 4] - 
         chi*d*dot[1, 4] - chi^2*d*dot[1, 4] - chi^3*d*dot[1, 4])*kc[1, 3]*
        kc[2, 4]*kc[3, 1]*kc[4, 2])/(128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-8*chi*dot[1, 2] + 8*chi^3*dot[1, 2] + 
         10*chi*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] - chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] - 8*dot[1, 4] - 8*chi*dot[1, 4] - 
         8*chi^2*dot[1, 4] + 6*d*dot[1, 4] + 4*chi*d*dot[1, 4] + 
         6*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[2, 3]*
        kc[2, 4]*kc[3, 1]*kc[4, 2])/(128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-2 + d)*cc[1, 3]*(-4*chi^3*dot[1, 2] + 
         chi*d*dot[1, 2] + chi^3*d*dot[1, 2] + 4*dot[1, 4] + 
         4*chi*dot[1, 4] + 4*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[3, 4]*kc[4, 2])/(128*chi^2*(1 + chi)^3*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((16*chi^2*dot[1, 2] + 8*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 
         12*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] - chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 8*dot[1, 4] + 8*chi*dot[1, 4] + 
         8*chi^2*dot[1, 4] - 6*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 
         10*chi^2*d*dot[1, 4] + d^2*dot[1, 4] + 2*chi*d^2*dot[1, 4] + 
         chi^2*d^2*dot[1, 4])*kc[1, 3]*kc[3, 1]*kc[3, 4]*kc[4, 2])/
       (128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-8*chi*dot[1, 2] + 8*chi^3*dot[1, 2] + 10*chi*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 
         8*dot[1, 4] - 8*chi*dot[1, 4] - 8*chi^2*dot[1, 4] + 6*d*dot[1, 4] + 
         12*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[2, 3]*kc[3, 1]*
        kc[3, 4]*kc[4, 2])/(128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + ((-2 + d)*cc[3, 4]*(dot[1, 2] + dot[1, 4])*kc[4, 1]*
        kc[4, 2])/(32*chi*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      ((-8*chi*dot[1, 2] + 8*chi^3*dot[1, 2] + 10*chi*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 
         8*dot[1, 4] - 8*chi*dot[1, 4] - 8*chi^2*dot[1, 4] + 6*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[1, 3]*kc[2, 4]*kc[4, 1]*kc[4, 2])/
       (128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-2 + d)*(8*dot[1, 2] + 8*chi*dot[1, 2] - 4*chi^3*dot[1, 2] - 
         2*d*dot[1, 2] - chi*d*dot[1, 2] + chi^3*d*dot[1, 2] + 4*dot[1, 4] + 
         4*chi*dot[1, 4] + 4*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[2, 3]*kc[2, 4]*kc[4, 1]*kc[4, 2])/
       (128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((16*chi^2*dot[1, 2] + 8*chi^3*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         20*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 8*dot[1, 4] + 
         8*chi*dot[1, 4] + 8*chi^2*dot[1, 4] - 6*d*dot[1, 4] - 
         8*chi*d*dot[1, 4] - 10*chi^2*d*dot[1, 4] + d^2*dot[1, 4] + 
         2*chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4])*kc[1, 3]*kc[3, 4]*
        kc[4, 1]*kc[4, 2])/(128*chi^2*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-16*dot[1, 2] - 16*chi*dot[1, 2] + 
         8*chi^3*dot[1, 2] + 12*d*dot[1, 2] + 18*chi*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - 2*d^2*dot[1, 2] - 3*chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] - 8*dot[1, 4] - 8*chi*dot[1, 4] - 
         8*chi^2*dot[1, 4] + 6*d*dot[1, 4] + 12*chi*d*dot[1, 4] + 
         6*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[2, 3]*kc[3, 4]*kc[4, 1]*kc[4, 2])/
       (128*chi^2*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5), 
     -(cc[1, 2]*cc[3, 4]*(-4*chi^2*d*dot[1, 2]^2 - 4*chi^3*d*dot[1, 2]^2 + 
          chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 - 
          8*chi*dot[1, 2]*dot[1, 4] - 8*chi*dot[1, 4]^2 + 4*d*dot[1, 4]^2 + 
          4*chi*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2))/
       (256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 4]*cc[2, 3]*(-4*chi^2*d*dot[1, 2]^2 - 4*chi^3*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 - 
         8*chi*dot[1, 2]*dot[1, 4] + 8*chi*d*dot[1, 2]*dot[1, 4] - 
         8*chi^3*d*dot[1, 2]*dot[1, 4] - 2*chi*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^3*d^2*dot[1, 2]*dot[1, 4] - 8*chi*dot[1, 4]^2 - 
         4*d*dot[1, 4]^2 + 4*chi*d*dot[1, 4]^2 + 8*chi^2*d*dot[1, 4]^2 + 
         d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 - 2*chi^2*d^2*dot[1, 4]^2))/
       (256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[1, 3]*cc[2, 4]*(4*chi^2*d*dot[1, 2]^2 - 8*chi^3*d*dot[1, 2]^2 - 
         4*chi^4*d*dot[1, 2]^2 - chi^2*d^2*dot[1, 2]^2 + 
         2*chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 + 
         8*chi*dot[1, 2]*dot[1, 4] + 8*chi^2*dot[1, 2]*dot[1, 4] - 
         8*chi*d*dot[1, 2]*dot[1, 4] + 8*chi^2*d*dot[1, 2]*dot[1, 4] - 
         8*chi^3*d*dot[1, 2]*dot[1, 4] - 8*chi^4*d*dot[1, 2]*dot[1, 4] + 
         2*chi*d^2*dot[1, 2]*dot[1, 4] - 2*chi^2*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^3*d^2*dot[1, 2]*dot[1, 4] + 2*chi^4*d^2*dot[1, 2]*dot[1, 4] + 
         8*chi*dot[1, 4]^2 + 8*chi^2*dot[1, 4]^2 + 4*d*dot[1, 4]^2 + 
         12*chi^2*d*dot[1, 4]^2 + 8*chi^3*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 
         3*chi^2*d^2*dot[1, 4]^2 - 2*chi^3*d^2*dot[1, 4]^2))/
       (256*chi^3*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[1, 4]*(dot[1, 2] + dot[1, 4])*(-4*chi*d*dot[1, 2] - 
         4*chi^2*d*dot[1, 2] + chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] - 
         4*dot[1, 4] + 4*d*dot[1, 4] + 4*chi*d*dot[1, 4] - d^2*dot[1, 4] - 
         chi*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3])/(256*chi^2*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[1, 4]*(4*chi*dot[1, 2]^2 - 4*chi*d*dot[1, 2]^2 - 
         4*chi^2*d*dot[1, 2]^2 + chi*d^2*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + 4*d*dot[1, 2]*dot[1, 4] + 
         4*chi*d*dot[1, 2]*dot[1, 4] - 4*chi^2*d*dot[1, 2]*dot[1, 4] - 
         4*chi^3*d*dot[1, 2]*dot[1, 4] - d^2*dot[1, 2]*dot[1, 4] - 
         chi*d^2*dot[1, 2]*dot[1, 4] + chi^2*d^2*dot[1, 2]*dot[1, 4] + 
         chi^3*d^2*dot[1, 2]*dot[1, 4] - 4*chi*dot[1, 4]^2 + 
         4*chi*d*dot[1, 4]^2 + 4*chi^2*d*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 - 
         chi^2*d^2*dot[1, 4]^2)*kc[1, 2]*kc[2, 3])/(256*chi^3*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[1, 3]*(4*chi*dot[1, 2] - 4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 4*chi*dot[1, 4] + 
         4*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[1, 2]*kc[2, 4])/(256*chi^3*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - (cc[1, 2]*dot[1, 4]*kc[1, 3]*
        kc[2, 4])/(64*chi^2*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 2]*(dot[1, 2] + dot[1, 4])*kc[2, 3]*kc[2, 4])/
       (64*chi^2*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[3, 4]*(-4*chi^2*d*dot[1, 2]^2 - 4*chi^3*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 - 
         4*chi*dot[1, 2]*dot[1, 4] - 4*chi*dot[1, 4]^2 + 4*d*dot[1, 4]^2 + 
         4*chi*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2)*
        kc[1, 2]*kc[3, 1])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[2, 4]*(4*chi^2*d*dot[1, 2]^2 - 
         8*chi^3*d*dot[1, 2]^2 - 4*chi^4*d*dot[1, 2]^2 - 
         chi^2*d^2*dot[1, 2]^2 + 2*chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + 8*chi*dot[1, 2]*dot[1, 4] + 
         8*chi^2*dot[1, 2]*dot[1, 4] - 8*chi*d*dot[1, 2]*dot[1, 4] + 
         4*chi^2*d*dot[1, 2]*dot[1, 4] - 4*chi^4*d*dot[1, 2]*dot[1, 4] + 
         2*chi*d^2*dot[1, 2]*dot[1, 4] - chi^2*d^2*dot[1, 2]*dot[1, 4] + 
         chi^4*d^2*dot[1, 2]*dot[1, 4] + 4*chi*dot[1, 4]^2 + 
         4*chi^2*dot[1, 4]^2 + 4*d*dot[1, 4]^2 + 4*chi*d*dot[1, 4]^2 + 
         4*chi^2*d*dot[1, 4]^2 + 4*chi^3*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 
         chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2)*
        kc[1, 3]*kc[3, 1])/(256*chi^3*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[2, 4]*dot[1, 4]*(4*chi*dot[1, 2] - 
         4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 4*chi*dot[1, 4] + 4*d*dot[1, 4] + 
         4*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[2, 3]*
        kc[3, 1])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 3]*(-4*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] - 4*dot[1, 4] + 
         4*d*dot[1, 4] + 4*chi*d*dot[1, 4] - d^2*dot[1, 4] - 
         chi*d^2*dot[1, 4])*kc[2, 4]*kc[3, 1])/(256*chi^2*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-4*chi*dot[1, 2] + 4*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] + 4*chi*dot[1, 4] - 
         4*d*dot[1, 4] - 4*chi*d*dot[1, 4] + d^2*dot[1, 4] + 
         chi*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*kc[2, 4]*kc[3, 1])/
       (256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      ((8*chi*dot[1, 2] - 4*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] + 4*chi*dot[1, 4] - 
         4*d*dot[1, 4] - 4*chi*d*dot[1, 4] + d^2*dot[1, 4] + 
         chi*d^2*dot[1, 4])*kc[1, 2]*kc[2, 3]*kc[2, 4]*kc[3, 1])/
       (256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[1, 3]*(dot[1, 2] + dot[1, 4])*(4*chi*dot[1, 2] - 
         4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 4*chi*dot[1, 4] + 4*d*dot[1, 4] + 
         4*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[1, 2]*
        kc[3, 4])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      (cc[1, 2]*(-4*chi^2*d*dot[1, 2]^2 - 4*chi^3*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 - 
         4*chi*dot[1, 2]*dot[1, 4] - 4*chi*dot[1, 4]^2 + 4*d*dot[1, 4]^2 + 
         4*chi*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2)*
        kc[1, 3]*kc[3, 4])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - (cc[1, 2]*(4*chi*dot[1, 2]^2 - 4*chi^2*d*dot[1, 2]^2 - 
         4*chi^3*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         chi^3*d^2*dot[1, 2]^2 - 4*chi*dot[1, 4]^2 + 4*d*dot[1, 4]^2 + 
         4*chi*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2)*
        kc[2, 3]*kc[3, 4])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[2, 3]*(dot[1, 2] + dot[1, 4])*
        (-4*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         chi^2*d^2*dot[1, 2] - 4*dot[1, 4] + 4*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] - d^2*dot[1, 4] - chi*d^2*dot[1, 4])*kc[3, 1]*
        kc[3, 4])/(256*chi^2*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      ((-4*chi*dot[1, 2] + 4*chi*d*dot[1, 2] - 8*chi^2*d*dot[1, 2] - 
         4*chi^3*d*dot[1, 2] - chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] - 4*chi*dot[1, 4] - 4*d*dot[1, 4] - 
         4*chi^2*d*dot[1, 4] + d^2*dot[1, 4] + chi^2*d^2*dot[1, 4])*kc[1, 2]*
        kc[1, 3]*kc[3, 1]*kc[3, 4])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((8*chi*dot[1, 2] - 4*chi*d*dot[1, 2] - 
         8*chi^2*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 8*chi*dot[1, 4] - 
         4*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 4*chi^2*d*dot[1, 4] + 
         d^2*dot[1, 4] + 2*chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4])*kc[1, 2]*
        kc[2, 3]*kc[3, 1]*kc[3, 4])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - (cc[3, 4]*(4*chi*dot[1, 2]^2 - 4*chi^2*d*dot[1, 2]^2 - 
         4*chi^3*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         chi^3*d^2*dot[1, 2]^2 - 4*chi*dot[1, 4]^2 + 4*d*dot[1, 4]^2 + 
         4*chi*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2)*
        kc[1, 2]*kc[4, 1])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[2, 4]*dot[1, 4]*(4*chi*dot[1, 2] - 
         4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 4*chi*dot[1, 4] + 4*d*dot[1, 4] + 
         4*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[1, 3]*
        kc[4, 1])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 4]*(dot[1, 2] + dot[1, 4])*(4*chi*dot[1, 2] - 
         4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 4*chi*dot[1, 4] + 4*d*dot[1, 4] + 
         4*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[2, 3]*
        kc[4, 1])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      (cc[2, 3]*(-4*chi*dot[1, 2] + 4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 4*chi*dot[1, 4] - 
         4*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] + d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[2, 4]*kc[4, 1])/(256*chi^3*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-4*chi*dot[1, 2] + 4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 8*chi*dot[1, 4] + 
         4*d*dot[1, 4] + 8*chi*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] - 
         d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[1, 2]*
        kc[1, 3]*kc[2, 4]*kc[4, 1])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-8*chi*dot[1, 2] + 8*d*dot[1, 2] + 
         12*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] - 2*d^2*dot[1, 2] - 
         3*chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 8*chi*dot[1, 4] + 
         4*d*dot[1, 4] + 8*chi*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] - 
         d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[1, 2]*
        kc[2, 3]*kc[2, 4]*kc[4, 1])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[2, 3]*(4*chi*dot[1, 2]^2 - 4*chi*d*dot[1, 2]^2 - 
         4*chi^2*d*dot[1, 2]^2 + chi*d^2*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + 4*d*dot[1, 2]*dot[1, 4] + 
         4*chi*d*dot[1, 2]*dot[1, 4] - 4*chi^2*d*dot[1, 2]*dot[1, 4] - 
         4*chi^3*d*dot[1, 2]*dot[1, 4] - d^2*dot[1, 2]*dot[1, 4] - 
         chi*d^2*dot[1, 2]*dot[1, 4] + chi^2*d^2*dot[1, 2]*dot[1, 4] + 
         chi^3*d^2*dot[1, 2]*dot[1, 4] - 4*chi*dot[1, 4]^2 + 
         4*chi*d*dot[1, 4]^2 + 4*chi^2*d*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 - 
         chi^2*d^2*dot[1, 4]^2)*kc[3, 4]*kc[4, 1])/(256*chi^3*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      ((8*chi*dot[1, 2] - 4*chi*d*dot[1, 2] - 8*chi^2*d*dot[1, 2] - 
         4*chi^3*d*dot[1, 2] + chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 8*chi*dot[1, 4] - 4*d*dot[1, 4] - 
         8*chi*d*dot[1, 4] - 4*chi^2*d*dot[1, 4] + d^2*dot[1, 4] + 
         2*chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[3, 4]*kc[4, 1])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((8*chi - 4*d - 8*chi*d - 4*chi^2*d + d^2 + 
         2*chi*d^2 + chi^2*d^2)*(dot[1, 2] + dot[1, 4])*kc[1, 2]*kc[2, 3]*
        kc[3, 4]*kc[4, 1])/(128*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[1, 4]*(-4*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] - 4*dot[1, 4] + 
         4*d*dot[1, 4] + 4*chi*d*dot[1, 4] - d^2*dot[1, 4] - 
         chi*d^2*dot[1, 4])*kc[1, 3]*kc[4, 2])/(256*chi^2*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 4]*(-4*chi*dot[1, 2] + 4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 4*chi*dot[1, 4] - 
         4*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] + d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[2, 3]*kc[4, 2])/(256*chi^3*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[1, 3]*(4*chi*dot[1, 2] + 4*chi^2*dot[1, 2] - 4*chi*d*dot[1, 2] - 
         12*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         3*chi^3*d^2*dot[1, 2] + 2*chi^4*d^2*dot[1, 2] + 8*chi*dot[1, 4] + 
         8*chi^2*dot[1, 4] + 4*d*dot[1, 4] + 12*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - d^2*dot[1, 4] - 3*chi^2*d^2*dot[1, 4] - 
         2*chi^3*d^2*dot[1, 4])*kc[2, 4]*kc[4, 2])/(256*chi^3*(1 + chi)^3*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - (cc[3, 4]*dot[1, 4]*kc[3, 1]*
        kc[4, 2])/(64*chi^2*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((4*chi*dot[1, 2] + 4*chi^2*dot[1, 2] - 4*chi*d*dot[1, 2] + 
         4*chi^2*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] - 4*chi^4*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] + 4*chi*dot[1, 4] + 4*chi^2*dot[1, 4] + 
         4*d*dot[1, 4] + 4*chi*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] + 
         4*chi^3*d*dot[1, 4] - d^2*dot[1, 4] - chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - chi^3*d^2*dot[1, 4])*kc[1, 3]*kc[2, 4]*
        kc[3, 1]*kc[4, 2])/(256*chi^3*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-4*chi*dot[1, 2] + 4*chi*d*dot[1, 2] - 
         4*chi^3*d*dot[1, 2] - chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         4*chi*dot[1, 4] + 4*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] - 
         d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[2, 3]*kc[2, 4]*kc[3, 1]*
        kc[4, 2])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[1, 3]*(4*chi*dot[1, 2] - 4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 4*chi*dot[1, 4] + 
         4*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[3, 4]*kc[4, 2])/(256*chi^3*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-4*chi*dot[1, 2] + 4*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] + 4*chi*dot[1, 4] - 
         4*d*dot[1, 4] - 4*chi*d*dot[1, 4] + d^2*dot[1, 4] + 
         chi*d^2*dot[1, 4])*kc[1, 3]*kc[3, 1]*kc[3, 4]*kc[4, 2])/
       (256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      ((-4*chi*dot[1, 2] + 4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - 8*chi*dot[1, 4] + 
         4*d*dot[1, 4] + 8*chi*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] - 
         d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[2, 3]*
        kc[3, 1]*kc[3, 4]*kc[4, 2])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - (cc[3, 4]*(dot[1, 2] + dot[1, 4])*kc[4, 1]*kc[4, 2])/
       (64*chi^2*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-4*chi*dot[1, 2] + 4*chi*d*dot[1, 2] - 4*chi^3*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 4*chi*dot[1, 4] + 
         4*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4])*kc[1, 3]*kc[2, 4]*kc[4, 1]*kc[4, 2])/
       (256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      ((4*chi*dot[1, 2] + 8*d*dot[1, 2] + 4*chi*d*dot[1, 2] - 
         4*chi^3*d*dot[1, 2] - 2*d^2*dot[1, 2] - chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 4*chi*dot[1, 4] + 4*d*dot[1, 4] + 
         4*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[2, 3]*
        kc[2, 4]*kc[4, 1]*kc[4, 2])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((8*chi*dot[1, 2] - 4*chi*d*dot[1, 2] - 
         4*chi^2*d*dot[1, 2] + chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] + 
         4*chi*dot[1, 4] - 4*d*dot[1, 4] - 4*chi*d*dot[1, 4] + 
         d^2*dot[1, 4] + chi*d^2*dot[1, 4])*kc[1, 3]*kc[3, 4]*kc[4, 1]*
        kc[4, 2])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      ((-8*chi*dot[1, 2] + 8*d*dot[1, 2] + 12*chi*d*dot[1, 2] - 
         4*chi^3*d*dot[1, 2] - 2*d^2*dot[1, 2] - 3*chi*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] - 8*chi*dot[1, 4] + 4*d*dot[1, 4] + 
         8*chi*d*dot[1, 4] + 4*chi^2*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4])*kc[2, 3]*kc[3, 4]*
        kc[4, 1]*kc[4, 2])/(256*chi^3*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6), (cc[1, 2]*cc[3, 4]*(-8*chi^2*dot[1, 2]^2 - 
         8*chi^3*dot[1, 2]^2 + 6*chi^2*d*dot[1, 2]^2 + 
         6*chi^3*d*dot[1, 2]^2 + 2*chi^4*d*dot[1, 2]^2 + 
         2*chi^5*d*dot[1, 2]^2 - chi^2*d^2*dot[1, 2]^2 - 
         chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 + 
         chi^5*d^2*dot[1, 2]^2 + 16*chi^3*dot[1, 2]*dot[1, 4] - 
         8*chi*d*dot[1, 2]*dot[1, 4] - 8*chi^3*d*dot[1, 2]*dot[1, 4] - 
         8*chi^2*dot[1, 4]^2 + 8*chi^3*dot[1, 4]^2 + 2*d*dot[1, 4]^2 - 
         6*chi*d*dot[1, 4]^2 + 6*chi^2*d*dot[1, 4]^2 - 
         2*chi^3*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 + chi*d^2*dot[1, 4]^2 - 
         chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2))/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      (cc[1, 3]*cc[2, 4]*(8*chi^2*dot[1, 2]^2 - 24*chi^3*dot[1, 2]^2 - 
         6*chi^2*d*dot[1, 2]^2 + 18*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + 2*chi^5*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 - 3*chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + chi^5*d^2*dot[1, 2]^2 + 
         32*chi^2*dot[1, 2]*dot[1, 4] - 32*chi^3*dot[1, 2]*dot[1, 4] + 
         4*chi*d*dot[1, 2]*dot[1, 4] - 24*chi^2*d*dot[1, 2]*dot[1, 4] + 
         16*chi^3*d*dot[1, 2]*dot[1, 4] + 4*chi^5*d*dot[1, 2]*dot[1, 4] - 
         2*chi*d^2*dot[1, 2]*dot[1, 4] + 4*chi^2*d^2*dot[1, 2]*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 2]*dot[1, 4] + 2*chi^5*d^2*dot[1, 2]*dot[1, 4] + 
         24*chi^2*dot[1, 4]^2 - 8*chi^3*dot[1, 4]^2 + 2*d*dot[1, 4]^2 + 
         6*chi*d*dot[1, 4]^2 - 18*chi^2*d*dot[1, 4]^2 - 
         2*chi^3*d*dot[1, 4]^2 - 4*chi^4*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 - 
         chi*d^2*dot[1, 4]^2 + 3*chi^2*d^2*dot[1, 4]^2 - 
         chi^3*d^2*dot[1, 4]^2 - 2*chi^4*d^2*dot[1, 4]^2))/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      (cc[1, 4]*cc[2, 3]*(-8*chi^2*dot[1, 2]^2 - 8*chi^3*dot[1, 2]^2 + 
         6*chi^2*d*dot[1, 2]^2 + 6*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + 2*chi^5*d*dot[1, 2]^2 - 
         chi^2*d^2*dot[1, 2]^2 - chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + chi^5*d^2*dot[1, 2]^2 - 
         16*chi^3*dot[1, 2]*dot[1, 4] - 4*chi*d*dot[1, 2]*dot[1, 4] + 
         16*chi^3*d*dot[1, 2]*dot[1, 4] + 4*chi^5*d*dot[1, 2]*dot[1, 4] + 
         2*chi*d^2*dot[1, 2]*dot[1, 4] - 4*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 2]*dot[1, 4] + 24*chi^2*dot[1, 4]^2 + 
         8*chi^3*dot[1, 4]^2 - 2*d*dot[1, 4]^2 - 6*chi*d*dot[1, 4]^2 - 
         18*chi^2*d*dot[1, 4]^2 - 2*chi^3*d*dot[1, 4]^2 - 
         4*chi^4*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 + chi*d^2*dot[1, 4]^2 + 
         3*chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2 - 
         2*chi^4*d^2*dot[1, 4]^2))/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) - (cc[1, 4]*(dot[1, 2] + dot[1, 4])*
        (-8*chi*dot[1, 2] - 8*chi^2*dot[1, 2] + 6*chi*d*dot[1, 2] + 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] + 8*chi*dot[1, 4] - 2*d*dot[1, 4] - 
         6*chi*d*dot[1, 4] + 2*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] + 
         d^2*dot[1, 4] + chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - 
         chi^3*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3])/(256*chi^3*(1 + chi)*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 4]*(-8*chi^2*dot[1, 2]^2 + 2*chi*d*dot[1, 2]^2 + 
         6*chi^2*d*dot[1, 2]^2 - 2*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 - chi*d^2*dot[1, 2]^2 - 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 - 16*chi^2*dot[1, 2]*dot[1, 4] - 
         16*chi^3*dot[1, 2]*dot[1, 4] + 2*d*dot[1, 2]*dot[1, 4] + 
         2*chi*d*dot[1, 2]*dot[1, 4] + 12*chi^2*d*dot[1, 2]*dot[1, 4] + 
         12*chi^3*d*dot[1, 2]*dot[1, 4] + 2*chi^4*d*dot[1, 2]*dot[1, 4] + 
         2*chi^5*d*dot[1, 2]*dot[1, 4] + d^2*dot[1, 2]*dot[1, 4] + 
         chi*d^2*dot[1, 2]*dot[1, 4] - 2*chi^2*d^2*dot[1, 2]*dot[1, 4] - 
         2*chi^3*d^2*dot[1, 2]*dot[1, 4] + chi^4*d^2*dot[1, 2]*dot[1, 4] + 
         chi^5*d^2*dot[1, 2]*dot[1, 4] + 8*chi^2*dot[1, 4]^2 - 
         2*chi*d*dot[1, 4]^2 - 6*chi^2*d*dot[1, 4]^2 + 
         2*chi^3*d*dot[1, 4]^2 - 2*chi^4*d*dot[1, 4]^2 + 
         chi*d^2*dot[1, 4]^2 + chi^2*d^2*dot[1, 4]^2 - 
         chi^3*d^2*dot[1, 4]^2 - chi^4*d^2*dot[1, 4]^2)*kc[1, 2]*kc[2, 3])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-1 + chi)*d*cc[1, 3]*(-2*chi*dot[1, 2] + 2*chi^3*dot[1, 2] + 
         chi*d*dot[1, 2] + chi^3*d*dot[1, 2] - 2*dot[1, 4] - 
         4*chi*dot[1, 4] - 2*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[1, 2]*kc[2, 4])/(256*chi^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) + ((-2*chi^2 + d + chi^2*d)*cc[1, 2]*dot[1, 4]*kc[1, 3]*
        kc[2, 4])/(64*chi^3*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((-2*chi^2 + d + chi^2*d)*cc[1, 2]*(dot[1, 2] + dot[1, 4])*kc[2, 3]*
        kc[2, 4])/(64*chi^3*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      (cc[3, 4]*(-8*chi^2*dot[1, 2]^2 - 8*chi^3*dot[1, 2]^2 + 
         6*chi^2*d*dot[1, 2]^2 + 6*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + 2*chi^5*d*dot[1, 2]^2 - 
         chi^2*d^2*dot[1, 2]^2 - chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + chi^5*d^2*dot[1, 2]^2 + 
         8*chi^3*dot[1, 2]*dot[1, 4] - 4*chi*d*dot[1, 2]*dot[1, 4] - 
         4*chi^3*d*dot[1, 2]*dot[1, 4] - 8*chi^2*dot[1, 4]^2 + 
         2*d*dot[1, 4]^2 - 2*chi*d*dot[1, 4]^2 + 6*chi^2*d*dot[1, 4]^2 + 
         2*chi^3*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 + chi*d^2*dot[1, 4]^2 - 
         chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2)*kc[1, 2]*kc[3, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[2, 4]*(8*chi^2*dot[1, 2]^2 - 24*chi^3*dot[1, 2]^2 - 
         6*chi^2*d*dot[1, 2]^2 + 18*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + 2*chi^5*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 - 3*chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + chi^5*d^2*dot[1, 2]^2 + 
         24*chi^2*dot[1, 2]*dot[1, 4] - 8*chi^3*dot[1, 2]*dot[1, 4] + 
         4*chi*d*dot[1, 2]*dot[1, 4] - 18*chi^2*d*dot[1, 2]*dot[1, 4] - 
         2*chi^3*d*dot[1, 2]*dot[1, 4] - 2*chi^4*d*dot[1, 2]*dot[1, 4] + 
         2*chi^5*d*dot[1, 2]*dot[1, 4] - 2*chi*d^2*dot[1, 2]*dot[1, 4] + 
         3*chi^2*d^2*dot[1, 2]*dot[1, 4] - chi^3*d^2*dot[1, 2]*dot[1, 4] - 
         chi^4*d^2*dot[1, 2]*dot[1, 4] + chi^5*d^2*dot[1, 2]*dot[1, 4] + 
         2*d*dot[1, 4]^2 + 4*chi*d*dot[1, 4]^2 - 4*chi^3*d*dot[1, 4]^2 - 
         2*chi^4*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 - chi^4*d^2*dot[1, 4]^2)*
        kc[1, 3]*kc[3, 1])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-1 + chi)*d*cc[2, 4]*dot[1, 4]*
        (-2*chi*dot[1, 2] + 2*chi^3*dot[1, 2] + chi*d*dot[1, 2] + 
         chi^3*d*dot[1, 2] - 2*dot[1, 4] - 4*chi*dot[1, 4] - 
         2*chi^2*dot[1, 4] - d*dot[1, 4] - chi^2*d*dot[1, 4])*kc[2, 3]*
        kc[3, 1])/(256*chi^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[2, 3]*(-8*chi*dot[1, 2] - 8*chi^2*dot[1, 2] + 6*chi*d*dot[1, 2] + 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] + 8*chi*dot[1, 4] - 2*d*dot[1, 4] - 
         6*chi*d*dot[1, 4] + 2*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] + 
         d^2*dot[1, 4] + chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - 
         chi^3*d^2*dot[1, 4])*kc[2, 4]*kc[3, 1])/(256*chi^3*(1 + chi)*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((-8*chi^2*dot[1, 2] - 8*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] + 
         6*chi^2*d*dot[1, 2] + 10*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] - chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] + 8*chi^2*dot[1, 4] - 2*d*dot[1, 4] + 
         2*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] - 
         d^2*dot[1, 4] - chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4] + 
         chi^3*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*kc[2, 4]*kc[3, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-8*chi^2*dot[1, 2] - 8*chi^3*dot[1, 2] + 6*chi*d*dot[1, 2] + 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] + 8*chi^2*dot[1, 4] - 2*d*dot[1, 4] + 
         2*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] - 
         d^2*dot[1, 4] - chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4] + 
         chi^3*d^2*dot[1, 4])*kc[1, 2]*kc[2, 3]*kc[2, 4]*kc[3, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-1 + chi)*d*cc[1, 3]*(dot[1, 2] + dot[1, 4])*(-2*chi*dot[1, 2] + 
         2*chi^3*dot[1, 2] + chi*d*dot[1, 2] + chi^3*d*dot[1, 2] - 
         2*dot[1, 4] - 4*chi*dot[1, 4] - 2*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[1, 2]*kc[3, 4])/(256*chi^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + (cc[1, 2]*(-8*chi^2*dot[1, 2]^2 - 
         8*chi^3*dot[1, 2]^2 + 6*chi^2*d*dot[1, 2]^2 + 
         6*chi^3*d*dot[1, 2]^2 + 2*chi^4*d*dot[1, 2]^2 + 
         2*chi^5*d*dot[1, 2]^2 - chi^2*d^2*dot[1, 2]^2 - 
         chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 + 
         chi^5*d^2*dot[1, 2]^2 + 8*chi^3*dot[1, 2]*dot[1, 4] - 
         4*chi*d*dot[1, 2]*dot[1, 4] - 4*chi^3*d*dot[1, 2]*dot[1, 4] - 
         8*chi^2*dot[1, 4]^2 + 2*d*dot[1, 4]^2 - 2*chi*d*dot[1, 4]^2 + 
         6*chi^2*d*dot[1, 4]^2 + 2*chi^3*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 + 
         chi*d^2*dot[1, 4]^2 - chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2)*
        kc[1, 3]*kc[3, 4])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + (cc[1, 2]*(-8*chi^2*dot[1, 2]^2 - 
         16*chi^3*dot[1, 2]^2 + 4*chi*d*dot[1, 2]^2 + 6*chi^2*d*dot[1, 2]^2 + 
         10*chi^3*d*dot[1, 2]^2 + 2*chi^4*d*dot[1, 2]^2 + 
         2*chi^5*d*dot[1, 2]^2 - chi^2*d^2*dot[1, 2]^2 - 
         chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 + 
         chi^5*d^2*dot[1, 2]^2 - 8*chi^2*dot[1, 4]^2 + 2*d*dot[1, 4]^2 - 
         2*chi*d*dot[1, 4]^2 + 6*chi^2*d*dot[1, 4]^2 + 
         2*chi^3*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 + chi*d^2*dot[1, 4]^2 - 
         chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2)*kc[2, 3]*kc[3, 4])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[2, 3]*(dot[1, 2] + dot[1, 4])*(-8*chi*dot[1, 2] - 
         8*chi^2*dot[1, 2] + 6*chi*d*dot[1, 2] + 6*chi^2*d*dot[1, 2] + 
         2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - chi*d^2*dot[1, 2] - 
         chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 
         8*chi*dot[1, 4] - 2*d*dot[1, 4] - 6*chi*d*dot[1, 4] + 
         2*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] + d^2*dot[1, 4] + 
         chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - chi^3*d^2*dot[1, 4])*
        kc[3, 1]*kc[3, 4])/(256*chi^3*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + ((-16*chi^2*dot[1, 2] - 2*chi*d*dot[1, 2] + 
         14*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] - 3*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] - 2*d*dot[1, 4] - 2*chi*d*dot[1, 4] + 
         2*chi^2*d*dot[1, 4] + 2*chi^3*d*dot[1, 4] - d^2*dot[1, 4] + 
         chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] + chi^3*d^2*dot[1, 4])*
        kc[1, 2]*kc[1, 3]*kc[3, 1]*kc[3, 4])/(256*chi^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + ((-16*chi^2*dot[1, 2] + 6*chi*d*dot[1, 2] + 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] - 2*d*dot[1, 4] + 6*chi*d*dot[1, 4] - 
         6*chi^2*d*dot[1, 4] + 2*chi^3*d*dot[1, 4] - d^2*dot[1, 4] - 
         chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4] + chi^3*d^2*dot[1, 4])*
        kc[1, 2]*kc[2, 3]*kc[3, 1]*kc[3, 4])/(256*chi^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + (cc[3, 4]*(-8*chi^2*dot[1, 2]^2 - 
         16*chi^3*dot[1, 2]^2 + 4*chi*d*dot[1, 2]^2 + 6*chi^2*d*dot[1, 2]^2 + 
         10*chi^3*d*dot[1, 2]^2 + 2*chi^4*d*dot[1, 2]^2 + 
         2*chi^5*d*dot[1, 2]^2 - chi^2*d^2*dot[1, 2]^2 - 
         chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 + 
         chi^5*d^2*dot[1, 2]^2 - 8*chi^2*dot[1, 4]^2 + 2*d*dot[1, 4]^2 - 
         2*chi*d*dot[1, 4]^2 + 6*chi^2*d*dot[1, 4]^2 + 
         2*chi^3*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 + chi*d^2*dot[1, 4]^2 - 
         chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2)*kc[1, 2]*kc[4, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-1 + chi)*d*cc[2, 4]*dot[1, 4]*(-2*chi*dot[1, 2] + 
         2*chi^3*dot[1, 2] + chi*d*dot[1, 2] + chi^3*d*dot[1, 2] - 
         2*dot[1, 4] - 4*chi*dot[1, 4] - 2*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[1, 3]*kc[4, 1])/(256*chi^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-1 + chi)*d*cc[2, 4]*(dot[1, 2] + dot[1, 4])*
        (-2*chi*dot[1, 2] + 2*chi^3*dot[1, 2] + chi*d*dot[1, 2] + 
         chi^3*d*dot[1, 2] - 2*dot[1, 4] - 4*chi*dot[1, 4] - 
         2*chi^2*dot[1, 4] - d*dot[1, 4] - chi^2*d*dot[1, 4])*kc[2, 3]*
        kc[4, 1])/(256*chi^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[2, 3]*(-8*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] + 
         8*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + chi*d^2*dot[1, 2] - 
         2*chi^3*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 16*chi^2*dot[1, 4] + 
         8*chi^3*dot[1, 4] - 2*d*dot[1, 4] - 4*chi*d*dot[1, 4] - 
         12*chi^2*d*dot[1, 4] - 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - 
         d^2*dot[1, 4] + 2*chi^2*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*
        kc[2, 4]*kc[4, 1])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) - ((-8*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] + 
         8*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + chi*d^2*dot[1, 2] - 
         2*chi^3*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 2*d*dot[1, 4] - 
         4*chi*d*dot[1, 4] + 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] + 
         d^2*dot[1, 4] + 2*chi*d^2*dot[1, 4] - 2*chi^3*d^2*dot[1, 4] - 
         chi^4*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*kc[2, 4]*kc[4, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-16*chi^2*dot[1, 2] + 4*d*dot[1, 2] - 6*chi*d*dot[1, 2] + 
         18*chi^2*d*dot[1, 2] - 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         2*d^2*dot[1, 2] + chi*d^2*dot[1, 2] - 3*chi^2*d^2*dot[1, 2] - 
         chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 2*d*dot[1, 4] - 
         6*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] + 
         d^2*dot[1, 4] + chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - 
         chi^3*d^2*dot[1, 4])*kc[1, 2]*kc[2, 3]*kc[2, 4]*kc[4, 1])/
       (256*chi^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[2, 3]*(-8*chi^2*dot[1, 2]^2 + 2*chi*d*dot[1, 2]^2 + 
         6*chi^2*d*dot[1, 2]^2 - 2*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 - chi*d^2*dot[1, 2]^2 - 
         chi^2*d^2*dot[1, 2]^2 + chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 - 16*chi^2*dot[1, 2]*dot[1, 4] - 
         16*chi^3*dot[1, 2]*dot[1, 4] + 2*d*dot[1, 2]*dot[1, 4] + 
         2*chi*d*dot[1, 2]*dot[1, 4] + 12*chi^2*d*dot[1, 2]*dot[1, 4] + 
         12*chi^3*d*dot[1, 2]*dot[1, 4] + 2*chi^4*d*dot[1, 2]*dot[1, 4] + 
         2*chi^5*d*dot[1, 2]*dot[1, 4] + d^2*dot[1, 2]*dot[1, 4] + 
         chi*d^2*dot[1, 2]*dot[1, 4] - 2*chi^2*d^2*dot[1, 2]*dot[1, 4] - 
         2*chi^3*d^2*dot[1, 2]*dot[1, 4] + chi^4*d^2*dot[1, 2]*dot[1, 4] + 
         chi^5*d^2*dot[1, 2]*dot[1, 4] + 8*chi^2*dot[1, 4]^2 - 
         2*chi*d*dot[1, 4]^2 - 6*chi^2*d*dot[1, 4]^2 + 
         2*chi^3*d*dot[1, 4]^2 - 2*chi^4*d*dot[1, 4]^2 + 
         chi*d^2*dot[1, 4]^2 + chi^2*d^2*dot[1, 4]^2 - 
         chi^3*d^2*dot[1, 4]^2 - chi^4*d^2*dot[1, 4]^2)*kc[3, 4]*kc[4, 1])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-16*chi^2*dot[1, 2] + 6*chi*d*dot[1, 2] + 6*chi^2*d*dot[1, 2] + 
         2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - chi*d^2*dot[1, 2] - 
         chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] - 
         2*d*dot[1, 4] + 6*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] + 
         2*chi^3*d*dot[1, 4] - d^2*dot[1, 4] - chi*d^2*dot[1, 4] + 
         chi^2*d^2*dot[1, 4] + chi^3*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[3, 4]*kc[4, 1])/(256*chi^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-1 + chi)*d*(2 - 4*chi + 2*chi^2 + d + 2*chi*d + chi^2*d)*
        (dot[1, 2] + dot[1, 4])*kc[1, 2]*kc[2, 3]*kc[3, 4]*kc[4, 1])/
       (128*chi^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 4]*(-8*chi*dot[1, 2] - 8*chi^2*dot[1, 2] + 6*chi*d*dot[1, 2] + 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] + 8*chi*dot[1, 4] - 2*d*dot[1, 4] - 
         6*chi*d*dot[1, 4] + 2*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] + 
         d^2*dot[1, 4] + chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - 
         chi^3*d^2*dot[1, 4])*kc[1, 3]*kc[4, 2])/(256*chi^3*(1 + chi)*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      (cc[1, 4]*(-8*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] + 
         8*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + chi*d^2*dot[1, 2] - 
         2*chi^3*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 16*chi^2*dot[1, 4] + 
         8*chi^3*dot[1, 4] - 2*d*dot[1, 4] - 4*chi*d*dot[1, 4] - 
         12*chi^2*d*dot[1, 4] - 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - 
         d^2*dot[1, 4] + 2*chi^2*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*
        kc[2, 3]*kc[4, 2])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) - (cc[1, 3]*(8*chi^2*dot[1, 2] - 24*chi^3*dot[1, 2] + 
         2*chi*d*dot[1, 2] - 6*chi^2*d*dot[1, 2] + 14*chi^3*d*dot[1, 2] + 
         2*chi^4*d*dot[1, 2] + 4*chi^5*d*dot[1, 2] - chi*d^2*dot[1, 2] + 
         chi^2*d^2*dot[1, 2] - 3*chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 
         2*chi^5*d^2*dot[1, 2] + 24*chi^2*dot[1, 4] - 8*chi^3*dot[1, 4] + 
         2*d*dot[1, 4] + 6*chi*d*dot[1, 4] - 18*chi^2*d*dot[1, 4] - 
         2*chi^3*d*dot[1, 4] - 4*chi^4*d*dot[1, 4] + d^2*dot[1, 4] - 
         chi*d^2*dot[1, 4] + 3*chi^2*d^2*dot[1, 4] - chi^3*d^2*dot[1, 4] - 
         2*chi^4*d^2*dot[1, 4])*kc[2, 4]*kc[4, 2])/(256*chi^4*(1 + chi)*
        (-3 + d)*(-1 + d)*dot[1, 2]^4) + ((-2*chi^2 + d + chi^2*d)*cc[3, 4]*
        dot[1, 4]*kc[3, 1]*kc[4, 2])/(64*chi^3*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) - ((-1 + chi)*(-16*chi^2*dot[1, 2] - 2*chi*d*dot[1, 2] + 
         10*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] - 2*d*dot[1, 4] - 6*chi*d*dot[1, 4] - 
         6*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] - d^2*dot[1, 4] - 
         chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - chi^3*d^2*dot[1, 4])*
        kc[1, 3]*kc[2, 4]*kc[3, 1]*kc[4, 2])/(256*chi^4*(1 + chi)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) - ((-8*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] + 
         8*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + chi*d^2*dot[1, 2] - 
         2*chi^3*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 2*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] - 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] + 
         d^2*dot[1, 4] - chi^4*d^2*dot[1, 4])*kc[2, 3]*kc[2, 4]*kc[3, 1]*
        kc[4, 2])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-1 + chi)*d*cc[1, 3]*(-2*chi*dot[1, 2] + 2*chi^3*dot[1, 2] + 
         chi*d*dot[1, 2] + chi^3*d*dot[1, 2] - 2*dot[1, 4] - 
         4*chi*dot[1, 4] - 2*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[3, 4]*kc[4, 2])/(256*chi^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) + ((-8*chi^2*dot[1, 2] - 8*chi^3*dot[1, 2] - 
         2*chi*d*dot[1, 2] + 6*chi^2*d*dot[1, 2] + 10*chi^3*d*dot[1, 2] + 
         2*chi^4*d*dot[1, 2] + chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] - 
         chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 8*chi^2*dot[1, 4] - 
         2*d*dot[1, 4] + 2*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] - 
         2*chi^3*d*dot[1, 4] - d^2*dot[1, 4] - chi*d^2*dot[1, 4] + 
         chi^2*d^2*dot[1, 4] + chi^3*d^2*dot[1, 4])*kc[1, 3]*kc[3, 1]*
        kc[3, 4]*kc[4, 2])/(256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-8*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] + 
         8*chi^3*d*dot[1, 2] + 2*chi^5*d*dot[1, 2] + chi*d^2*dot[1, 2] - 
         2*chi^3*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 2*d*dot[1, 4] - 
         4*chi*d*dot[1, 4] + 4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] + 
         d^2*dot[1, 4] + 2*chi*d^2*dot[1, 4] - 2*chi^3*d^2*dot[1, 4] - 
         chi^4*d^2*dot[1, 4])*kc[2, 3]*kc[3, 1]*kc[3, 4]*kc[4, 2])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-2*chi^2 + d + chi^2*d)*cc[3, 4]*(dot[1, 2] + dot[1, 4])*kc[4, 1]*
        kc[4, 2])/(64*chi^3*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      ((-8*chi^3*dot[1, 2] - 2*chi*d*dot[1, 2] + 8*chi^3*d*dot[1, 2] + 
         2*chi^5*d*dot[1, 2] + chi*d^2*dot[1, 2] - 2*chi^3*d^2*dot[1, 2] + 
         chi^5*d^2*dot[1, 2] + 2*d*dot[1, 4] + 4*chi*d*dot[1, 4] - 
         4*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] + d^2*dot[1, 4] - 
         chi^4*d^2*dot[1, 4])*kc[1, 3]*kc[2, 4]*kc[4, 1]*kc[4, 2])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-16*chi^2*dot[1, 2] + 4*d*dot[1, 2] + 2*chi*d*dot[1, 2] + 
         10*chi^2*d*dot[1, 2] - 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         2*d^2*dot[1, 2] - chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] - 
         chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 2*d*dot[1, 4] + 
         2*chi*d*dot[1, 4] - 2*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] + 
         d^2*dot[1, 4] - chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4] - 
         chi^3*d^2*dot[1, 4])*kc[2, 3]*kc[2, 4]*kc[4, 1]*kc[4, 2])/
       (256*chi^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-8*chi^2*dot[1, 2] - 8*chi^3*dot[1, 2] + 6*chi*d*dot[1, 2] + 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] + 8*chi^2*dot[1, 4] - 2*d*dot[1, 4] + 
         2*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] - 
         d^2*dot[1, 4] - chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4] + 
         chi^3*d^2*dot[1, 4])*kc[1, 3]*kc[3, 4]*kc[4, 1]*kc[4, 2])/
       (256*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-16*chi^2*dot[1, 2] + 4*d*dot[1, 2] - 6*chi*d*dot[1, 2] + 
         18*chi^2*d*dot[1, 2] - 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         2*d^2*dot[1, 2] + chi*d^2*dot[1, 2] - 3*chi^2*d^2*dot[1, 2] - 
         chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 2*d*dot[1, 4] - 
         6*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] + 
         d^2*dot[1, 4] + chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - 
         chi^3*d^2*dot[1, 4])*kc[2, 3]*kc[3, 4]*kc[4, 1]*kc[4, 2])/
       (256*chi^4*(-3 + d)*(-1 + d)*dot[1, 2]^5), 
     -(cc[1, 2]*cc[3, 4]*(8*chi^2*dot[1, 2]^2 + 32*chi^3*dot[1, 2]^2 + 
          16*chi^4*dot[1, 2]^2 - 8*chi^6*dot[1, 2]^2 - 
          6*chi^2*d*dot[1, 2]^2 - 24*chi^3*d*dot[1, 2]^2 - 
          6*chi^4*d*dot[1, 2]^2 + 8*chi^5*d*dot[1, 2]^2 + 
          18*chi^6*d*dot[1, 2]^2 + 8*chi^7*d*dot[1, 2]^2 + 
          2*chi^8*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
          4*chi^3*d^2*dot[1, 2]^2 + 5*chi^4*d^2*dot[1, 2]^2 + 
          4*chi^5*d^2*dot[1, 2]^2 + 5*chi^6*d^2*dot[1, 2]^2 + 
          4*chi^7*d^2*dot[1, 2]^2 + chi^8*d^2*dot[1, 2]^2 + 
          16*chi^3*dot[1, 2]*dot[1, 4] + 16*chi^4*dot[1, 2]*dot[1, 4] + 
          48*chi^5*dot[1, 2]*dot[1, 4] + 16*chi^6*dot[1, 2]*dot[1, 4] + 
          8*chi*d*dot[1, 2]*dot[1, 4] + 24*chi^2*d*dot[1, 2]*dot[1, 4] - 
          24*chi^5*d*dot[1, 2]*dot[1, 4] - 8*chi^6*d*dot[1, 2]*dot[1, 4] + 
          8*chi^2*dot[1, 4]^2 + 16*chi^3*dot[1, 4]^2 + 16*chi^5*dot[1, 4]^2 + 
          8*chi^6*dot[1, 4]^2 - 2*d*dot[1, 4]^2 + 6*chi^2*d*dot[1, 4]^2 - 
          8*chi^3*d*dot[1, 4]^2 + 6*chi^4*d*dot[1, 4]^2 - 
          2*chi^6*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 4*chi*d^2*dot[1, 4]^2 - 
          5*chi^2*d^2*dot[1, 4]^2 - 4*chi^3*d^2*dot[1, 4]^2 - 
          5*chi^4*d^2*dot[1, 4]^2 - 4*chi^5*d^2*dot[1, 4]^2 - 
          chi^6*d^2*dot[1, 4]^2))/(256*chi^4*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) + (cc[1, 3]*cc[2, 4]*(-8*chi^2*dot[1, 2]^2 + 
         16*chi^4*dot[1, 2]^2 - 32*chi^5*dot[1, 2]^2 - 24*chi^6*dot[1, 2]^2 + 
         6*chi^2*d*dot[1, 2]^2 - 6*chi^4*d*dot[1, 2]^2 + 
         32*chi^5*d*dot[1, 2]^2 + 30*chi^6*d*dot[1, 2]^2 + 
         8*chi^7*d*dot[1, 2]^2 + 2*chi^8*d*dot[1, 2]^2 - 
         chi^2*d^2*dot[1, 2]^2 + 5*chi^4*d^2*dot[1, 2]^2 + 
         3*chi^6*d^2*dot[1, 2]^2 + 4*chi^7*d^2*dot[1, 2]^2 + 
         chi^8*d^2*dot[1, 2]^2 - 32*chi^2*dot[1, 2]*dot[1, 4] - 
         32*chi^3*dot[1, 2]*dot[1, 4] + 64*chi^4*dot[1, 2]*dot[1, 4] - 
         32*chi^6*dot[1, 2]*dot[1, 4] - 4*chi*d*dot[1, 2]*dot[1, 4] + 
         12*chi^2*d*dot[1, 2]*dot[1, 4] + 12*chi^3*d*dot[1, 2]*dot[1, 4] - 
         60*chi^4*d*dot[1, 2]*dot[1, 4] - 20*chi^5*d*dot[1, 2]*dot[1, 4] + 
         28*chi^6*d*dot[1, 2]*dot[1, 4] + 12*chi^7*d*dot[1, 2]*dot[1, 4] + 
         4*chi^8*d*dot[1, 2]*dot[1, 4] + 2*chi*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^2*d^2*dot[1, 2]*dot[1, 4] - 2*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         10*chi^4*d^2*dot[1, 2]*dot[1, 4] + 2*chi^5*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^6*d^2*dot[1, 2]*dot[1, 4] + 6*chi^7*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^8*d^2*dot[1, 2]*dot[1, 4] - 24*chi^2*dot[1, 4]^2 - 
         64*chi^3*dot[1, 4]^2 - 16*chi^4*dot[1, 4]^2 - 8*chi^6*dot[1, 4]^2 - 
         2*d*dot[1, 4]^2 - 12*chi*d*dot[1, 4]^2 - 6*chi^2*d*dot[1, 4]^2 + 
         28*chi^3*d*dot[1, 4]^2 - 10*chi^4*d*dot[1, 4]^2 - 
         36*chi^5*d*dot[1, 4]^2 - 14*chi^6*d*dot[1, 4]^2 - 
         4*chi^7*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 2*chi*d^2*dot[1, 4]^2 - 
         3*chi^2*d^2*dot[1, 4]^2 - 10*chi^3*d^2*dot[1, 4]^2 - 
         5*chi^4*d^2*dot[1, 4]^2 - 6*chi^5*d^2*dot[1, 4]^2 - 
         7*chi^6*d^2*dot[1, 4]^2 - 2*chi^7*d^2*dot[1, 4]^2))/
       (256*chi^4*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      (cc[1, 4]*cc[2, 3]*(8*chi^2*dot[1, 2]^2 + 32*chi^3*dot[1, 2]^2 + 
         48*chi^4*dot[1, 2]^2 - 8*chi^6*dot[1, 2]^2 - 6*chi^2*d*dot[1, 2]^2 - 
         24*chi^3*d*dot[1, 2]^2 - 38*chi^4*d*dot[1, 2]^2 + 
         8*chi^5*d*dot[1, 2]^2 + 18*chi^6*d*dot[1, 2]^2 + 
         8*chi^7*d*dot[1, 2]^2 + 2*chi^8*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + 4*chi^3*d^2*dot[1, 2]^2 + 
         5*chi^4*d^2*dot[1, 2]^2 + 4*chi^5*d^2*dot[1, 2]^2 + 
         5*chi^6*d^2*dot[1, 2]^2 + 4*chi^7*d^2*dot[1, 2]^2 + 
         chi^8*d^2*dot[1, 2]^2 + 16*chi^3*dot[1, 2]*dot[1, 4] + 
         80*chi^4*dot[1, 2]*dot[1, 4] + 16*chi^5*dot[1, 2]*dot[1, 4] - 
         16*chi^6*dot[1, 2]*dot[1, 4] + 4*chi*d*dot[1, 2]*dot[1, 4] + 
         12*chi^2*d*dot[1, 2]*dot[1, 4] - 4*chi^3*d*dot[1, 2]*dot[1, 4] - 
         60*chi^4*d*dot[1, 2]*dot[1, 4] + 4*chi^5*d*dot[1, 2]*dot[1, 4] + 
         28*chi^6*d*dot[1, 2]*dot[1, 4] + 12*chi^7*d*dot[1, 2]*dot[1, 4] + 
         4*chi^8*d*dot[1, 2]*dot[1, 4] - 2*chi*d^2*dot[1, 2]*dot[1, 4] - 
         6*chi^2*d^2*dot[1, 2]*dot[1, 4] - 2*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 2]*dot[1, 4] - 2*chi^5*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^6*d^2*dot[1, 2]*dot[1, 4] + 6*chi^7*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^8*d^2*dot[1, 2]*dot[1, 4] - 24*chi^2*dot[1, 4]^2 - 
         48*chi^3*dot[1, 4]^2 + 32*chi^4*dot[1, 4]^2 + 48*chi^5*dot[1, 4]^2 + 
         8*chi^6*dot[1, 4]^2 + 2*d*dot[1, 4]^2 + 12*chi*d*dot[1, 4]^2 + 
         42*chi^2*d*dot[1, 4]^2 + 52*chi^3*d*dot[1, 4]^2 - 
         22*chi^4*d*dot[1, 4]^2 - 36*chi^5*d*dot[1, 4]^2 - 
         14*chi^6*d*dot[1, 4]^2 - 4*chi^7*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 + 
         2*chi*d^2*dot[1, 4]^2 - 3*chi^2*d^2*dot[1, 4]^2 - 
         6*chi^3*d^2*dot[1, 4]^2 - 3*chi^4*d^2*dot[1, 4]^2 - 
         6*chi^5*d^2*dot[1, 4]^2 - 7*chi^6*d^2*dot[1, 4]^2 - 
         2*chi^7*d^2*dot[1, 4]^2))/(256*chi^4*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) + (cc[1, 4]*(dot[1, 2] + dot[1, 4])*
        (8*chi*dot[1, 2] + 32*chi^2*dot[1, 2] + 48*chi^3*dot[1, 2] - 
         8*chi^5*dot[1, 2] - 6*chi*d*dot[1, 2] - 24*chi^2*d*dot[1, 2] - 
         38*chi^3*d*dot[1, 2] + 8*chi^4*d*dot[1, 2] + 18*chi^5*d*dot[1, 2] + 
         8*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         4*chi^2*d^2*dot[1, 2] + 5*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] + 5*chi^5*d^2*dot[1, 2] + 
         4*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 8*chi*dot[1, 4] - 
         24*chi^2*dot[1, 4] + 8*chi^3*dot[1, 4] + 8*chi^4*dot[1, 4] + 
         2*d*dot[1, 4] + 12*chi*d*dot[1, 4] + 22*chi^2*d*dot[1, 4] - 
         8*chi^3*d*dot[1, 4] - 6*chi^4*d*dot[1, 4] - 4*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 4*chi*d^2*dot[1, 4] - 
         5*chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - 
         5*chi^4*d^2*dot[1, 4] - 4*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*
        kc[1, 2]*kc[1, 3])/(256*chi^3*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + (cc[1, 4]*(8*chi^2*dot[1, 2]^2 + 
         24*chi^3*dot[1, 2]^2 + 24*chi^4*dot[1, 2]^2 - 8*chi^5*dot[1, 2]^2 - 
         2*chi*d*dot[1, 2]^2 - 12*chi^2*d*dot[1, 2]^2 - 
         22*chi^3*d*dot[1, 2]^2 - 24*chi^4*d*dot[1, 2]^2 + 
         6*chi^5*d*dot[1, 2]^2 + 4*chi^6*d*dot[1, 2]^2 + 
         2*chi^7*d*dot[1, 2]^2 + chi*d^2*dot[1, 2]^2 + 
         4*chi^2*d^2*dot[1, 2]^2 + 5*chi^3*d^2*dot[1, 2]^2 + 
         4*chi^4*d^2*dot[1, 2]^2 + 5*chi^5*d^2*dot[1, 2]^2 + 
         4*chi^6*d^2*dot[1, 2]^2 + chi^7*d^2*dot[1, 2]^2 + 
         16*chi^2*dot[1, 2]*dot[1, 4] + 32*chi^3*dot[1, 2]*dot[1, 4] + 
         32*chi^4*dot[1, 2]*dot[1, 4] - 32*chi^5*dot[1, 2]*dot[1, 4] - 
         16*chi^6*dot[1, 2]*dot[1, 4] - 2*d*dot[1, 2]*dot[1, 4] - 
         8*chi*d*dot[1, 2]*dot[1, 4] - 24*chi^2*d*dot[1, 2]*dot[1, 4] - 
         32*chi^3*d*dot[1, 2]*dot[1, 4] - 32*chi^4*d*dot[1, 2]*dot[1, 4] + 
         32*chi^5*d*dot[1, 2]*dot[1, 4] + 24*chi^6*d*dot[1, 2]*dot[1, 4] + 
         8*chi^7*d*dot[1, 2]*dot[1, 4] + 2*chi^8*d*dot[1, 2]*dot[1, 4] - 
         d^2*dot[1, 2]*dot[1, 4] - 4*chi*d^2*dot[1, 2]*dot[1, 4] - 
         4*chi^2*d^2*dot[1, 2]*dot[1, 4] + 4*chi^6*d^2*dot[1, 2]*dot[1, 4] + 
         4*chi^7*d^2*dot[1, 2]*dot[1, 4] + chi^8*d^2*dot[1, 2]*dot[1, 4] - 
         8*chi^2*dot[1, 4]^2 - 24*chi^3*dot[1, 4]^2 + 8*chi^4*dot[1, 4]^2 + 
         8*chi^5*dot[1, 4]^2 + 2*chi*d*dot[1, 4]^2 + 12*chi^2*d*dot[1, 4]^2 + 
         22*chi^3*d*dot[1, 4]^2 - 8*chi^4*d*dot[1, 4]^2 - 
         6*chi^5*d*dot[1, 4]^2 - 4*chi^6*d*dot[1, 4]^2 - 
         2*chi^7*d*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 - 
         4*chi^2*d^2*dot[1, 4]^2 - 5*chi^3*d^2*dot[1, 4]^2 - 
         4*chi^4*d^2*dot[1, 4]^2 - 5*chi^5*d^2*dot[1, 4]^2 - 
         4*chi^6*d^2*dot[1, 4]^2 - chi^7*d^2*dot[1, 4]^2)*kc[1, 2]*kc[2, 3])/
       (256*chi^4*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[1, 3]*(16*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] - 
         2*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] - 14*chi^3*d*dot[1, 2] - 
         32*chi^4*d*dot[1, 2] - 2*chi^5*d*dot[1, 2] + 4*chi^6*d*dot[1, 2] + 
         2*chi^7*d*dot[1, 2] + chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         2*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 10*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 10*chi^4*d*dot[1, 4] - 8*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4] - 
         2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[1, 2]*kc[2, 4])/
       (256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      ((-2*chi^2 - 4*chi^3 - 2*chi^4 - d - 2*chi*d + 2*chi^2*d + 2*chi^3*d + 
         chi^4*d)*cc[1, 2]*dot[1, 4]*kc[1, 3]*kc[2, 4])/
       (64*chi^3*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      ((-2*chi^2 - 4*chi^3 - 2*chi^4 - d - 2*chi*d + 2*chi^2*d + 2*chi^3*d + 
         chi^4*d)*cc[1, 2]*(dot[1, 2] + dot[1, 4])*kc[2, 3]*kc[2, 4])/
       (64*chi^3*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      (cc[3, 4]*(8*chi^2*dot[1, 2]^2 + 32*chi^3*dot[1, 2]^2 + 
         16*chi^4*dot[1, 2]^2 - 8*chi^6*dot[1, 2]^2 - 6*chi^2*d*dot[1, 2]^2 - 
         24*chi^3*d*dot[1, 2]^2 - 6*chi^4*d*dot[1, 2]^2 + 
         8*chi^5*d*dot[1, 2]^2 + 18*chi^6*d*dot[1, 2]^2 + 
         8*chi^7*d*dot[1, 2]^2 + 2*chi^8*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + 4*chi^3*d^2*dot[1, 2]^2 + 
         5*chi^4*d^2*dot[1, 2]^2 + 4*chi^5*d^2*dot[1, 2]^2 + 
         5*chi^6*d^2*dot[1, 2]^2 + 4*chi^7*d^2*dot[1, 2]^2 + 
         chi^8*d^2*dot[1, 2]^2 + 8*chi^3*dot[1, 2]*dot[1, 4] - 
         8*chi^4*dot[1, 2]*dot[1, 4] + 24*chi^5*dot[1, 2]*dot[1, 4] + 
         8*chi^6*dot[1, 2]*dot[1, 4] + 4*chi*d*dot[1, 2]*dot[1, 4] + 
         12*chi^2*d*dot[1, 2]*dot[1, 4] + 16*chi^4*d*dot[1, 2]*dot[1, 4] - 
         12*chi^5*d*dot[1, 2]*dot[1, 4] - 4*chi^6*d*dot[1, 2]*dot[1, 4] + 
         8*chi^2*dot[1, 4]^2 + 8*chi^3*dot[1, 4]^2 - 24*chi^4*dot[1, 4]^2 - 
         8*chi^5*dot[1, 4]^2 - 2*d*dot[1, 4]^2 - 4*chi*d*dot[1, 4]^2 - 
         6*chi^2*d*dot[1, 4]^2 - 8*chi^3*d*dot[1, 4]^2 + 
         22*chi^4*d*dot[1, 4]^2 + 12*chi^5*d*dot[1, 4]^2 + 
         2*chi^6*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 4*chi*d^2*dot[1, 4]^2 - 
         5*chi^2*d^2*dot[1, 4]^2 - 4*chi^3*d^2*dot[1, 4]^2 - 
         5*chi^4*d^2*dot[1, 4]^2 - 4*chi^5*d^2*dot[1, 4]^2 - 
         chi^6*d^2*dot[1, 4]^2)*kc[1, 2]*kc[3, 1])/(256*chi^4*(1 + chi)^4*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[2, 4]*(-8*chi^2*dot[1, 2]^2 + 16*chi^4*dot[1, 2]^2 - 
         32*chi^5*dot[1, 2]^2 - 24*chi^6*dot[1, 2]^2 + 
         6*chi^2*d*dot[1, 2]^2 - 6*chi^4*d*dot[1, 2]^2 + 
         32*chi^5*d*dot[1, 2]^2 + 30*chi^6*d*dot[1, 2]^2 + 
         8*chi^7*d*dot[1, 2]^2 + 2*chi^8*d*dot[1, 2]^2 - 
         chi^2*d^2*dot[1, 2]^2 + 5*chi^4*d^2*dot[1, 2]^2 + 
         3*chi^6*d^2*dot[1, 2]^2 + 4*chi^7*d^2*dot[1, 2]^2 + 
         chi^8*d^2*dot[1, 2]^2 - 24*chi^2*dot[1, 2]*dot[1, 4] - 
         32*chi^3*dot[1, 2]*dot[1, 4] + 48*chi^4*dot[1, 2]*dot[1, 4] + 
         32*chi^5*dot[1, 2]*dot[1, 4] - 8*chi^6*dot[1, 2]*dot[1, 4] - 
         4*chi*d*dot[1, 2]*dot[1, 4] + 6*chi^2*d*dot[1, 2]*dot[1, 4] + 
         12*chi^3*d*dot[1, 2]*dot[1, 4] - 54*chi^4*d*dot[1, 2]*dot[1, 4] - 
         52*chi^5*d*dot[1, 2]*dot[1, 4] - 2*chi^6*d*dot[1, 2]*dot[1, 4] + 
         4*chi^7*d*dot[1, 2]*dot[1, 4] + 2*chi^8*d*dot[1, 2]*dot[1, 4] + 
         2*chi*d^2*dot[1, 2]*dot[1, 4] + 3*chi^2*d^2*dot[1, 2]*dot[1, 4] - 
         2*chi^3*d^2*dot[1, 2]*dot[1, 4] + 5*chi^4*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 2]*dot[1, 4] - chi^6*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^7*d^2*dot[1, 2]*dot[1, 4] + chi^8*d^2*dot[1, 2]*dot[1, 4] - 
         16*chi^3*dot[1, 4]^2 - 16*chi^4*dot[1, 4]^2 - 2*d*dot[1, 4]^2 - 
         10*chi*d*dot[1, 4]^2 - 18*chi^2*d*dot[1, 4]^2 - 
         2*chi^3*d*dot[1, 4]^2 - 2*chi^4*d*dot[1, 4]^2 - 
         18*chi^5*d*dot[1, 4]^2 - 10*chi^6*d*dot[1, 4]^2 - 
         2*chi^7*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 3*chi*d^2*dot[1, 4]^2 - 
         3*chi^2*d^2*dot[1, 4]^2 - 5*chi^3*d^2*dot[1, 4]^2 - 
         5*chi^4*d^2*dot[1, 4]^2 - 3*chi^5*d^2*dot[1, 4]^2 - 
         3*chi^6*d^2*dot[1, 4]^2 - chi^7*d^2*dot[1, 4]^2)*kc[1, 3]*kc[3, 1])/
       (256*chi^4*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[2, 4]*dot[1, 4]*(16*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] - 
         2*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] - 14*chi^3*d*dot[1, 2] - 
         32*chi^4*d*dot[1, 2] - 2*chi^5*d*dot[1, 2] + 4*chi^6*d*dot[1, 2] + 
         2*chi^7*d*dot[1, 2] + chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         2*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 10*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 10*chi^4*d*dot[1, 4] - 8*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4] - 
         2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[2, 3]*kc[3, 1])/
       (256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[2, 3]*(8*chi*dot[1, 2] + 32*chi^2*dot[1, 2] + 48*chi^3*dot[1, 2] - 
         8*chi^5*dot[1, 2] - 6*chi*d*dot[1, 2] - 24*chi^2*d*dot[1, 2] - 
         38*chi^3*d*dot[1, 2] + 8*chi^4*d*dot[1, 2] + 18*chi^5*d*dot[1, 2] + 
         8*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         4*chi^2*d^2*dot[1, 2] + 5*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] + 5*chi^5*d^2*dot[1, 2] + 
         4*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 8*chi*dot[1, 4] - 
         24*chi^2*dot[1, 4] + 8*chi^3*dot[1, 4] + 8*chi^4*dot[1, 4] + 
         2*d*dot[1, 4] + 12*chi*d*dot[1, 4] + 22*chi^2*d*dot[1, 4] - 
         8*chi^3*d*dot[1, 4] - 6*chi^4*d*dot[1, 4] - 4*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 4*chi*d^2*dot[1, 4] - 
         5*chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - 
         5*chi^4*d^2*dot[1, 4] - 4*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*
        kc[2, 4]*kc[3, 1])/(256*chi^3*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) - ((8*chi^2*dot[1, 2] + 16*chi^3*dot[1, 2] - 
         32*chi^5*dot[1, 2] - 8*chi^6*dot[1, 2] + 2*chi*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] + 8*chi^4*d*dot[1, 2] + 42*chi^5*d*dot[1, 2] + 
         16*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] - chi*d^2*dot[1, 2] - 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 8*chi^2*dot[1, 4] - 
         8*chi^3*dot[1, 4] + 24*chi^4*dot[1, 4] + 8*chi^5*dot[1, 4] + 
         2*d*dot[1, 4] + 4*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 22*chi^4*d*dot[1, 4] - 12*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] + d^2*dot[1, 4] + 4*chi*d^2*dot[1, 4] + 
         5*chi^2*d^2*dot[1, 4] + 4*chi^3*d^2*dot[1, 4] + 
         5*chi^4*d^2*dot[1, 4] + 4*chi^5*d^2*dot[1, 4] + chi^6*d^2*dot[1, 4])*
        kc[1, 2]*kc[1, 3]*kc[2, 4]*kc[3, 1])/(256*chi^4*(1 + chi)^4*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) - ((8*chi^2*dot[1, 2] + 16*chi^3*dot[1, 2] - 
         32*chi^5*dot[1, 2] - 8*chi^6*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         24*chi^2*d*dot[1, 2] - 22*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] + 
         18*chi^5*d*dot[1, 2] + 8*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 4*chi^2*d^2*dot[1, 2] + 5*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] + 5*chi^5*d^2*dot[1, 2] + 
         4*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 8*chi^2*dot[1, 4] - 
         8*chi^3*dot[1, 4] + 24*chi^4*dot[1, 4] + 8*chi^5*dot[1, 4] + 
         2*d*dot[1, 4] + 4*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 22*chi^4*d*dot[1, 4] - 12*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] + d^2*dot[1, 4] + 4*chi*d^2*dot[1, 4] + 
         5*chi^2*d^2*dot[1, 4] + 4*chi^3*d^2*dot[1, 4] + 
         5*chi^4*d^2*dot[1, 4] + 4*chi^5*d^2*dot[1, 4] + chi^6*d^2*dot[1, 4])*
        kc[1, 2]*kc[2, 3]*kc[2, 4]*kc[3, 1])/(256*chi^4*(1 + chi)^4*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) + (cc[1, 3]*(dot[1, 2] + dot[1, 4])*
        (16*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] - 2*chi*d*dot[1, 2] - 
         4*chi^2*d*dot[1, 2] - 14*chi^3*d*dot[1, 2] - 32*chi^4*d*dot[1, 2] - 
         2*chi^5*d*dot[1, 2] + 4*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         2*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 10*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 10*chi^4*d*dot[1, 4] - 8*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4] - 
         2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[1, 2]*kc[3, 4])/
       (256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 2]*(8*chi^2*dot[1, 2]^2 + 32*chi^3*dot[1, 2]^2 + 
         16*chi^4*dot[1, 2]^2 - 8*chi^6*dot[1, 2]^2 - 6*chi^2*d*dot[1, 2]^2 - 
         24*chi^3*d*dot[1, 2]^2 - 6*chi^4*d*dot[1, 2]^2 + 
         8*chi^5*d*dot[1, 2]^2 + 18*chi^6*d*dot[1, 2]^2 + 
         8*chi^7*d*dot[1, 2]^2 + 2*chi^8*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + 4*chi^3*d^2*dot[1, 2]^2 + 
         5*chi^4*d^2*dot[1, 2]^2 + 4*chi^5*d^2*dot[1, 2]^2 + 
         5*chi^6*d^2*dot[1, 2]^2 + 4*chi^7*d^2*dot[1, 2]^2 + 
         chi^8*d^2*dot[1, 2]^2 + 8*chi^3*dot[1, 2]*dot[1, 4] - 
         8*chi^4*dot[1, 2]*dot[1, 4] + 24*chi^5*dot[1, 2]*dot[1, 4] + 
         8*chi^6*dot[1, 2]*dot[1, 4] + 4*chi*d*dot[1, 2]*dot[1, 4] + 
         12*chi^2*d*dot[1, 2]*dot[1, 4] + 16*chi^4*d*dot[1, 2]*dot[1, 4] - 
         12*chi^5*d*dot[1, 2]*dot[1, 4] - 4*chi^6*d*dot[1, 2]*dot[1, 4] + 
         8*chi^2*dot[1, 4]^2 + 8*chi^3*dot[1, 4]^2 - 24*chi^4*dot[1, 4]^2 - 
         8*chi^5*dot[1, 4]^2 - 2*d*dot[1, 4]^2 - 4*chi*d*dot[1, 4]^2 - 
         6*chi^2*d*dot[1, 4]^2 - 8*chi^3*d*dot[1, 4]^2 + 
         22*chi^4*d*dot[1, 4]^2 + 12*chi^5*d*dot[1, 4]^2 + 
         2*chi^6*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 4*chi*d^2*dot[1, 4]^2 - 
         5*chi^2*d^2*dot[1, 4]^2 - 4*chi^3*d^2*dot[1, 4]^2 - 
         5*chi^4*d^2*dot[1, 4]^2 - 4*chi^5*d^2*dot[1, 4]^2 - 
         chi^6*d^2*dot[1, 4]^2)*kc[1, 3]*kc[3, 4])/(256*chi^4*(1 + chi)^4*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 2]*(8*chi^2*dot[1, 2]^2 + 24*chi^3*dot[1, 2]^2 - 
         8*chi^4*dot[1, 2]^2 - 24*chi^5*dot[1, 2]^2 - 16*chi^6*dot[1, 2]^2 - 
         4*chi*d*dot[1, 2]^2 - 18*chi^2*d*dot[1, 2]^2 - 
         24*chi^3*d*dot[1, 2]^2 + 10*chi^4*d*dot[1, 2]^2 + 
         20*chi^5*d*dot[1, 2]^2 + 22*chi^6*d*dot[1, 2]^2 + 
         8*chi^7*d*dot[1, 2]^2 + 2*chi^8*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 + 4*chi^3*d^2*dot[1, 2]^2 + 
         5*chi^4*d^2*dot[1, 2]^2 + 4*chi^5*d^2*dot[1, 2]^2 + 
         5*chi^6*d^2*dot[1, 2]^2 + 4*chi^7*d^2*dot[1, 2]^2 + 
         chi^8*d^2*dot[1, 2]^2 - 32*chi^4*dot[1, 2]*dot[1, 4] + 
         32*chi^4*d*dot[1, 2]*dot[1, 4] + 8*chi^2*dot[1, 4]^2 + 
         8*chi^3*dot[1, 4]^2 - 24*chi^4*dot[1, 4]^2 - 8*chi^5*dot[1, 4]^2 - 
         2*d*dot[1, 4]^2 - 4*chi*d*dot[1, 4]^2 - 6*chi^2*d*dot[1, 4]^2 - 
         8*chi^3*d*dot[1, 4]^2 + 22*chi^4*d*dot[1, 4]^2 + 
         12*chi^5*d*dot[1, 4]^2 + 2*chi^6*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 
         4*chi*d^2*dot[1, 4]^2 - 5*chi^2*d^2*dot[1, 4]^2 - 
         4*chi^3*d^2*dot[1, 4]^2 - 5*chi^4*d^2*dot[1, 4]^2 - 
         4*chi^5*d^2*dot[1, 4]^2 - chi^6*d^2*dot[1, 4]^2)*kc[2, 3]*kc[3, 4])/
       (256*chi^4*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[2, 3]*(dot[1, 2] + dot[1, 4])*(8*chi*dot[1, 2] + 
         32*chi^2*dot[1, 2] + 48*chi^3*dot[1, 2] - 8*chi^5*dot[1, 2] - 
         6*chi*d*dot[1, 2] - 24*chi^2*d*dot[1, 2] - 38*chi^3*d*dot[1, 2] + 
         8*chi^4*d*dot[1, 2] + 18*chi^5*d*dot[1, 2] + 8*chi^6*d*dot[1, 2] + 
         2*chi^7*d*dot[1, 2] + chi*d^2*dot[1, 2] + 4*chi^2*d^2*dot[1, 2] + 
         5*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] + 
         5*chi^5*d^2*dot[1, 2] + 4*chi^6*d^2*dot[1, 2] + 
         chi^7*d^2*dot[1, 2] - 8*chi*dot[1, 4] - 24*chi^2*dot[1, 4] + 
         8*chi^3*dot[1, 4] + 8*chi^4*dot[1, 4] + 2*d*dot[1, 4] + 
         12*chi*d*dot[1, 4] + 22*chi^2*d*dot[1, 4] - 8*chi^3*d*dot[1, 4] - 
         6*chi^4*d*dot[1, 4] - 4*chi^5*d*dot[1, 4] - 2*chi^6*d*dot[1, 4] - 
         d^2*dot[1, 4] - 4*chi*d^2*dot[1, 4] - 5*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 5*chi^4*d^2*dot[1, 4] - 
         4*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[3, 1]*kc[3, 4])/
       (256*chi^3*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((16*chi^2*dot[1, 2] + 32*chi^3*dot[1, 2] - 16*chi^4*dot[1, 2] - 
         16*chi^5*dot[1, 2] + 2*chi*d*dot[1, 2] - 8*chi^2*d*dot[1, 2] - 
         22*chi^3*d*dot[1, 2] + 24*chi^4*d*dot[1, 2] + 26*chi^5*d*dot[1, 2] + 
         8*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] - chi*d^2*dot[1, 2] + 
         5*chi^3*d^2*dot[1, 2] + 3*chi^5*d^2*dot[1, 2] + 
         4*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] + 16*chi^3*dot[1, 4] + 
         2*d*dot[1, 4] + 8*chi*d*dot[1, 4] + 10*chi^2*d*dot[1, 4] - 
         8*chi^3*d*dot[1, 4] + 10*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] + 
         2*chi^6*d*dot[1, 4] + d^2*dot[1, 4] + 2*chi*d^2*dot[1, 4] + 
         chi^2*d^2*dot[1, 4] + 4*chi^3*d^2*dot[1, 4] + chi^4*d^2*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 4] + chi^6*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[3, 1]*kc[3, 4])/(256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((16*chi^2*dot[1, 2] + 32*chi^3*dot[1, 2] - 
         16*chi^4*dot[1, 2] - 16*chi^5*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         24*chi^2*d*dot[1, 2] - 22*chi^3*d*dot[1, 2] + 8*chi^4*d*dot[1, 2] + 
         18*chi^5*d*dot[1, 2] + 8*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 4*chi^2*d^2*dot[1, 2] + 5*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] + 5*chi^5*d^2*dot[1, 2] + 
         4*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] + 16*chi^3*dot[1, 4] + 
         2*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] - 8*chi^3*d*dot[1, 4] - 
         6*chi^4*d*dot[1, 4] + 2*chi^6*d*dot[1, 4] + d^2*dot[1, 4] + 
         4*chi*d^2*dot[1, 4] + 5*chi^2*d^2*dot[1, 4] + 
         4*chi^3*d^2*dot[1, 4] + 5*chi^4*d^2*dot[1, 4] + 
         4*chi^5*d^2*dot[1, 4] + chi^6*d^2*dot[1, 4])*kc[1, 2]*kc[2, 3]*
        kc[3, 1]*kc[3, 4])/(256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - (cc[3, 4]*(8*chi^2*dot[1, 2]^2 + 
         24*chi^3*dot[1, 2]^2 - 8*chi^4*dot[1, 2]^2 - 24*chi^5*dot[1, 2]^2 - 
         16*chi^6*dot[1, 2]^2 - 4*chi*d*dot[1, 2]^2 - 
         18*chi^2*d*dot[1, 2]^2 - 24*chi^3*d*dot[1, 2]^2 + 
         10*chi^4*d*dot[1, 2]^2 + 20*chi^5*d*dot[1, 2]^2 + 
         22*chi^6*d*dot[1, 2]^2 + 8*chi^7*d*dot[1, 2]^2 + 
         2*chi^8*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 + 
         4*chi^3*d^2*dot[1, 2]^2 + 5*chi^4*d^2*dot[1, 2]^2 + 
         4*chi^5*d^2*dot[1, 2]^2 + 5*chi^6*d^2*dot[1, 2]^2 + 
         4*chi^7*d^2*dot[1, 2]^2 + chi^8*d^2*dot[1, 2]^2 - 
         32*chi^4*dot[1, 2]*dot[1, 4] + 32*chi^4*d*dot[1, 2]*dot[1, 4] + 
         8*chi^2*dot[1, 4]^2 + 8*chi^3*dot[1, 4]^2 - 24*chi^4*dot[1, 4]^2 - 
         8*chi^5*dot[1, 4]^2 - 2*d*dot[1, 4]^2 - 4*chi*d*dot[1, 4]^2 - 
         6*chi^2*d*dot[1, 4]^2 - 8*chi^3*d*dot[1, 4]^2 + 
         22*chi^4*d*dot[1, 4]^2 + 12*chi^5*d*dot[1, 4]^2 + 
         2*chi^6*d*dot[1, 4]^2 - d^2*dot[1, 4]^2 - 4*chi*d^2*dot[1, 4]^2 - 
         5*chi^2*d^2*dot[1, 4]^2 - 4*chi^3*d^2*dot[1, 4]^2 - 
         5*chi^4*d^2*dot[1, 4]^2 - 4*chi^5*d^2*dot[1, 4]^2 - 
         chi^6*d^2*dot[1, 4]^2)*kc[1, 2]*kc[4, 1])/(256*chi^4*(1 + chi)^4*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[2, 4]*dot[1, 4]*(16*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] - 
         2*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] - 14*chi^3*d*dot[1, 2] - 
         32*chi^4*d*dot[1, 2] - 2*chi^5*d*dot[1, 2] + 4*chi^6*d*dot[1, 2] + 
         2*chi^7*d*dot[1, 2] + chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         2*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 10*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 10*chi^4*d*dot[1, 4] - 8*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4] - 
         2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[1, 3]*kc[4, 1])/
       (256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[2, 4]*(dot[1, 2] + dot[1, 4])*(16*chi^3*dot[1, 2] + 
         32*chi^4*dot[1, 2] - 2*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] - 
         14*chi^3*d*dot[1, 2] - 32*chi^4*d*dot[1, 2] - 2*chi^5*d*dot[1, 2] + 
         4*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         2*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 10*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 10*chi^4*d*dot[1, 4] - 8*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4] - 
         2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[2, 3]*kc[4, 1])/
       (256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[2, 3]*(8*chi^3*dot[1, 2] + 16*chi^4*dot[1, 2] - 8*chi^5*dot[1, 2] + 
         2*chi*d*dot[1, 2] + 4*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] - 
         8*chi^4*d*dot[1, 2] + 10*chi^5*d*dot[1, 2] + 4*chi^6*d*dot[1, 2] + 
         2*chi^7*d*dot[1, 2] - chi*d^2*dot[1, 2] - 2*chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] - chi^5*d^2*dot[1, 2] + 2*chi^6*d^2*dot[1, 2] + 
         chi^7*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 8*chi^3*dot[1, 4] + 
         32*chi^4*dot[1, 4] + 8*chi^5*dot[1, 4] + 2*d*dot[1, 4] + 
         8*chi*d*dot[1, 4] + 22*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] - 
         22*chi^4*d*dot[1, 4] - 8*chi^5*d*dot[1, 4] - 2*chi^6*d*dot[1, 4] + 
         d^2*dot[1, 4] + 2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] + 
         chi^4*d^2*dot[1, 4] - 2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*
        kc[2, 4]*kc[4, 1])/(256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) + ((8*chi^3*dot[1, 2] + 16*chi^4*dot[1, 2] - 
         8*chi^5*dot[1, 2] + 2*chi*d*dot[1, 2] + 4*chi^2*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] + 10*chi^5*d*dot[1, 2] + 
         4*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] - chi*d^2*dot[1, 2] - 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         2*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] + 
         6*chi^4*d*dot[1, 4] - 2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 
         4*chi*d^2*dot[1, 4] - 5*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 5*chi^4*d^2*dot[1, 4] - 
         4*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[2, 4]*kc[4, 1])/(256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + ((16*chi^2*dot[1, 2] - 16*chi^4*dot[1, 2] - 
         16*chi^5*dot[1, 2] - 4*d*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         12*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + 20*chi^4*d*dot[1, 2] + 
         18*chi^5*d*dot[1, 2] + 4*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] - 
         2*d^2*dot[1, 2] - 7*chi*d^2*dot[1, 2] - 6*chi^2*d^2*dot[1, 2] - 
         3*chi^3*d^2*dot[1, 2] - 6*chi^4*d^2*dot[1, 2] - 
         3*chi^5*d^2*dot[1, 2] + 2*chi^6*d^2*dot[1, 2] + 
         chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 2*d*dot[1, 4] + 
         6*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] + 6*chi^4*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 4*chi*d^2*dot[1, 4] - 
         5*chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - 
         5*chi^4*d^2*dot[1, 4] - 4*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*
        kc[1, 2]*kc[2, 3]*kc[2, 4]*kc[4, 1])/(256*chi^4*(1 + chi)^3*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) + (cc[2, 3]*(8*chi^2*dot[1, 2]^2 + 
         24*chi^3*dot[1, 2]^2 + 24*chi^4*dot[1, 2]^2 - 8*chi^5*dot[1, 2]^2 - 
         2*chi*d*dot[1, 2]^2 - 12*chi^2*d*dot[1, 2]^2 - 
         22*chi^3*d*dot[1, 2]^2 - 24*chi^4*d*dot[1, 2]^2 + 
         6*chi^5*d*dot[1, 2]^2 + 4*chi^6*d*dot[1, 2]^2 + 
         2*chi^7*d*dot[1, 2]^2 + chi*d^2*dot[1, 2]^2 + 
         4*chi^2*d^2*dot[1, 2]^2 + 5*chi^3*d^2*dot[1, 2]^2 + 
         4*chi^4*d^2*dot[1, 2]^2 + 5*chi^5*d^2*dot[1, 2]^2 + 
         4*chi^6*d^2*dot[1, 2]^2 + chi^7*d^2*dot[1, 2]^2 + 
         16*chi^2*dot[1, 2]*dot[1, 4] + 32*chi^3*dot[1, 2]*dot[1, 4] + 
         32*chi^4*dot[1, 2]*dot[1, 4] - 32*chi^5*dot[1, 2]*dot[1, 4] - 
         16*chi^6*dot[1, 2]*dot[1, 4] - 2*d*dot[1, 2]*dot[1, 4] - 
         8*chi*d*dot[1, 2]*dot[1, 4] - 24*chi^2*d*dot[1, 2]*dot[1, 4] - 
         32*chi^3*d*dot[1, 2]*dot[1, 4] - 32*chi^4*d*dot[1, 2]*dot[1, 4] + 
         32*chi^5*d*dot[1, 2]*dot[1, 4] + 24*chi^6*d*dot[1, 2]*dot[1, 4] + 
         8*chi^7*d*dot[1, 2]*dot[1, 4] + 2*chi^8*d*dot[1, 2]*dot[1, 4] - 
         d^2*dot[1, 2]*dot[1, 4] - 4*chi*d^2*dot[1, 2]*dot[1, 4] - 
         4*chi^2*d^2*dot[1, 2]*dot[1, 4] + 4*chi^6*d^2*dot[1, 2]*dot[1, 4] + 
         4*chi^7*d^2*dot[1, 2]*dot[1, 4] + chi^8*d^2*dot[1, 2]*dot[1, 4] - 
         8*chi^2*dot[1, 4]^2 - 24*chi^3*dot[1, 4]^2 + 8*chi^4*dot[1, 4]^2 + 
         8*chi^5*dot[1, 4]^2 + 2*chi*d*dot[1, 4]^2 + 12*chi^2*d*dot[1, 4]^2 + 
         22*chi^3*d*dot[1, 4]^2 - 8*chi^4*d*dot[1, 4]^2 - 
         6*chi^5*d*dot[1, 4]^2 - 4*chi^6*d*dot[1, 4]^2 - 
         2*chi^7*d*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 - 
         4*chi^2*d^2*dot[1, 4]^2 - 5*chi^3*d^2*dot[1, 4]^2 - 
         4*chi^4*d^2*dot[1, 4]^2 - 5*chi^5*d^2*dot[1, 4]^2 - 
         4*chi^6*d^2*dot[1, 4]^2 - chi^7*d^2*dot[1, 4]^2)*kc[3, 4]*kc[4, 1])/
       (256*chi^4*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((16*chi^2*dot[1, 2] + 32*chi^3*dot[1, 2] - 16*chi^4*dot[1, 2] - 
         16*chi^5*dot[1, 2] - 6*chi*d*dot[1, 2] - 24*chi^2*d*dot[1, 2] - 
         22*chi^3*d*dot[1, 2] + 8*chi^4*d*dot[1, 2] + 18*chi^5*d*dot[1, 2] + 
         8*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         4*chi^2*d^2*dot[1, 2] + 5*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] + 5*chi^5*d^2*dot[1, 2] + 
         4*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] + 16*chi^3*dot[1, 4] + 
         2*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] - 8*chi^3*d*dot[1, 4] - 
         6*chi^4*d*dot[1, 4] + 2*chi^6*d*dot[1, 4] + d^2*dot[1, 4] + 
         4*chi*d^2*dot[1, 4] + 5*chi^2*d^2*dot[1, 4] + 
         4*chi^3*d^2*dot[1, 4] + 5*chi^4*d^2*dot[1, 4] + 
         4*chi^5*d^2*dot[1, 4] + chi^6*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[3, 4]*kc[4, 1])/(256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((16*chi^3 + 2*d - 6*chi^2*d - 8*chi^3*d - 6*chi^4*d + 
         2*chi^6*d + d^2 + 4*chi*d^2 + 5*chi^2*d^2 + 4*chi^3*d^2 + 
         5*chi^4*d^2 + 4*chi^5*d^2 + chi^6*d^2)*(dot[1, 2] + dot[1, 4])*
        kc[1, 2]*kc[2, 3]*kc[3, 4]*kc[4, 1])/(128*chi^4*(1 + chi)^3*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) + (cc[1, 4]*(8*chi*dot[1, 2] + 
         32*chi^2*dot[1, 2] + 48*chi^3*dot[1, 2] - 8*chi^5*dot[1, 2] - 
         6*chi*d*dot[1, 2] - 24*chi^2*d*dot[1, 2] - 38*chi^3*d*dot[1, 2] + 
         8*chi^4*d*dot[1, 2] + 18*chi^5*d*dot[1, 2] + 8*chi^6*d*dot[1, 2] + 
         2*chi^7*d*dot[1, 2] + chi*d^2*dot[1, 2] + 4*chi^2*d^2*dot[1, 2] + 
         5*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] + 
         5*chi^5*d^2*dot[1, 2] + 4*chi^6*d^2*dot[1, 2] + 
         chi^7*d^2*dot[1, 2] - 8*chi*dot[1, 4] - 24*chi^2*dot[1, 4] + 
         8*chi^3*dot[1, 4] + 8*chi^4*dot[1, 4] + 2*d*dot[1, 4] + 
         12*chi*d*dot[1, 4] + 22*chi^2*d*dot[1, 4] - 8*chi^3*d*dot[1, 4] - 
         6*chi^4*d*dot[1, 4] - 4*chi^5*d*dot[1, 4] - 2*chi^6*d*dot[1, 4] - 
         d^2*dot[1, 4] - 4*chi*d^2*dot[1, 4] - 5*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 5*chi^4*d^2*dot[1, 4] - 
         4*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[1, 3]*kc[4, 2])/
       (256*chi^3*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      (cc[1, 4]*(8*chi^3*dot[1, 2] + 16*chi^4*dot[1, 2] - 8*chi^5*dot[1, 2] + 
         2*chi*d*dot[1, 2] + 4*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] - 
         8*chi^4*d*dot[1, 2] + 10*chi^5*d*dot[1, 2] + 4*chi^6*d*dot[1, 2] + 
         2*chi^7*d*dot[1, 2] - chi*d^2*dot[1, 2] - 2*chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] - chi^5*d^2*dot[1, 2] + 2*chi^6*d^2*dot[1, 2] + 
         chi^7*d^2*dot[1, 2] - 16*chi^2*dot[1, 4] - 8*chi^3*dot[1, 4] + 
         32*chi^4*dot[1, 4] + 8*chi^5*dot[1, 4] + 2*d*dot[1, 4] + 
         8*chi*d*dot[1, 4] + 22*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] - 
         22*chi^4*d*dot[1, 4] - 8*chi^5*d*dot[1, 4] - 2*chi^6*d*dot[1, 4] + 
         d^2*dot[1, 4] + 2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] + 
         chi^4*d^2*dot[1, 4] - 2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*
        kc[2, 3]*kc[4, 2])/(256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) + (cc[1, 3]*(-8*chi^2*dot[1, 2] + 16*chi^3*dot[1, 2] + 
         64*chi^4*dot[1, 2] - 24*chi^6*dot[1, 2] - 2*chi*d*dot[1, 2] - 
         18*chi^3*d*dot[1, 2] - 52*chi^4*d*dot[1, 2] - 2*chi^5*d*dot[1, 2] + 
         32*chi^6*d*dot[1, 2] + 14*chi^7*d*dot[1, 2] + 4*chi^8*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 3*chi^3*d^2*dot[1, 2] + 
         10*chi^4*d^2*dot[1, 2] + 5*chi^5*d^2*dot[1, 2] + 
         6*chi^6*d^2*dot[1, 2] + 7*chi^7*d^2*dot[1, 2] + 
         2*chi^8*d^2*dot[1, 2] - 24*chi^2*dot[1, 4] - 64*chi^3*dot[1, 4] - 
         16*chi^4*dot[1, 4] - 8*chi^6*dot[1, 4] - 2*d*dot[1, 4] - 
         12*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] + 28*chi^3*d*dot[1, 4] - 
         10*chi^4*d*dot[1, 4] - 36*chi^5*d*dot[1, 4] - 14*chi^6*d*dot[1, 4] - 
         4*chi^7*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         3*chi^2*d^2*dot[1, 4] - 10*chi^3*d^2*dot[1, 4] - 
         5*chi^4*d^2*dot[1, 4] - 6*chi^5*d^2*dot[1, 4] - 
         7*chi^6*d^2*dot[1, 4] - 2*chi^7*d^2*dot[1, 4])*kc[2, 4]*kc[4, 2])/
       (256*chi^4*(1 + chi)^4*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      ((-2*chi^2 - 4*chi^3 - 2*chi^4 - d - 2*chi*d + 2*chi^2*d + 2*chi^3*d + 
         chi^4*d)*cc[3, 4]*dot[1, 4]*kc[3, 1]*kc[4, 2])/
       (64*chi^3*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^4) + 
      ((-16*chi^2*dot[1, 2] - 16*chi^3*dot[1, 2] + 16*chi^4*dot[1, 2] - 
         16*chi^6*dot[1, 2] - 2*chi*d*dot[1, 2] + 6*chi^2*d*dot[1, 2] + 
         6*chi^3*d*dot[1, 2] - 14*chi^4*d*dot[1, 2] - 10*chi^5*d*dot[1, 2] + 
         14*chi^6*d*dot[1, 2] + 6*chi^7*d*dot[1, 2] + 2*chi^8*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] - chi^3*d^2*dot[1, 2] + 
         5*chi^4*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + chi^6*d^2*dot[1, 2] + 
         3*chi^7*d^2*dot[1, 2] + chi^8*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         16*chi^4*dot[1, 4] - 2*d*dot[1, 4] - 10*chi*d*dot[1, 4] - 
         18*chi^2*d*dot[1, 4] - 2*chi^3*d*dot[1, 4] - 2*chi^4*d*dot[1, 4] - 
         18*chi^5*d*dot[1, 4] - 10*chi^6*d*dot[1, 4] - 2*chi^7*d*dot[1, 4] - 
         d^2*dot[1, 4] - 3*chi*d^2*dot[1, 4] - 3*chi^2*d^2*dot[1, 4] - 
         5*chi^3*d^2*dot[1, 4] - 5*chi^4*d^2*dot[1, 4] - 
         3*chi^5*d^2*dot[1, 4] - 3*chi^6*d^2*dot[1, 4] - chi^7*d^2*dot[1, 4])*
        kc[1, 3]*kc[2, 4]*kc[3, 1]*kc[4, 2])/(256*chi^4*(1 + chi)^4*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) + ((8*chi^3*dot[1, 2] + 16*chi^4*dot[1, 2] - 
         8*chi^5*dot[1, 2] + 2*chi*d*dot[1, 2] + 4*chi^2*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] + 10*chi^5*d*dot[1, 2] + 
         4*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] - chi*d^2*dot[1, 2] - 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         2*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 10*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 10*chi^4*d*dot[1, 4] - 8*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4] - 
         2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[2, 3]*kc[2, 4]*
        kc[3, 1]*kc[4, 2])/(256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + (cc[1, 3]*(16*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] - 
         2*chi*d*dot[1, 2] - 4*chi^2*d*dot[1, 2] - 14*chi^3*d*dot[1, 2] - 
         32*chi^4*d*dot[1, 2] - 2*chi^5*d*dot[1, 2] + 4*chi^6*d*dot[1, 2] + 
         2*chi^7*d*dot[1, 2] + chi*d^2*dot[1, 2] + 2*chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] + chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         2*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 10*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 10*chi^4*d*dot[1, 4] - 8*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4] - 
         2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[3, 4]*kc[4, 2])/
       (256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*dot[1, 2]^4) - 
      ((8*chi^2*dot[1, 2] + 16*chi^3*dot[1, 2] - 32*chi^5*dot[1, 2] - 
         8*chi^6*dot[1, 2] + 2*chi*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + 
         8*chi^4*d*dot[1, 2] + 42*chi^5*d*dot[1, 2] + 16*chi^6*d*dot[1, 2] + 
         2*chi^7*d*dot[1, 2] - chi*d^2*dot[1, 2] - 2*chi^2*d^2*dot[1, 2] + 
         chi^3*d^2*dot[1, 2] - chi^5*d^2*dot[1, 2] + 2*chi^6*d^2*dot[1, 2] + 
         chi^7*d^2*dot[1, 2] - 8*chi^2*dot[1, 4] - 8*chi^3*dot[1, 4] + 
         24*chi^4*dot[1, 4] + 8*chi^5*dot[1, 4] + 2*d*dot[1, 4] + 
         4*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] - 
         22*chi^4*d*dot[1, 4] - 12*chi^5*d*dot[1, 4] - 2*chi^6*d*dot[1, 4] + 
         d^2*dot[1, 4] + 4*chi*d^2*dot[1, 4] + 5*chi^2*d^2*dot[1, 4] + 
         4*chi^3*d^2*dot[1, 4] + 5*chi^4*d^2*dot[1, 4] + 
         4*chi^5*d^2*dot[1, 4] + chi^6*d^2*dot[1, 4])*kc[1, 3]*kc[3, 1]*
        kc[3, 4]*kc[4, 2])/(256*chi^4*(1 + chi)^4*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + ((8*chi^3*dot[1, 2] + 16*chi^4*dot[1, 2] - 
         8*chi^5*dot[1, 2] + 2*chi*d*dot[1, 2] + 4*chi^2*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] + 10*chi^5*d*dot[1, 2] + 
         4*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] - chi*d^2*dot[1, 2] - 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         2*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] + 
         6*chi^4*d*dot[1, 4] - 2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 
         4*chi*d^2*dot[1, 4] - 5*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 5*chi^4*d^2*dot[1, 4] - 
         4*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[2, 3]*kc[3, 1]*
        kc[3, 4]*kc[4, 2])/(256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((-2*chi^2 - 4*chi^3 - 2*chi^4 - d - 2*chi*d + 
         2*chi^2*d + 2*chi^3*d + chi^4*d)*cc[3, 4]*(dot[1, 2] + dot[1, 4])*
        kc[4, 1]*kc[4, 2])/(64*chi^3*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^4) + ((8*chi^3*dot[1, 2] + 16*chi^4*dot[1, 2] - 
         8*chi^5*dot[1, 2] + 2*chi*d*dot[1, 2] + 4*chi^2*d*dot[1, 2] - 
         6*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] + 10*chi^5*d*dot[1, 2] + 
         4*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] - chi*d^2*dot[1, 2] - 
         2*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] - chi^5*d^2*dot[1, 2] + 
         2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 
         2*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 10*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 10*chi^4*d*dot[1, 4] - 8*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - chi^4*d^2*dot[1, 4] - 
         2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*kc[1, 3]*kc[2, 4]*
        kc[4, 1]*kc[4, 2])/(256*chi^4*(1 + chi)^3*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) + ((16*chi^2*dot[1, 2] - 16*chi^4*dot[1, 2] - 
         16*chi^5*dot[1, 2] - 4*d*dot[1, 2] - 14*chi*d*dot[1, 2] - 
         28*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + 4*chi^4*d*dot[1, 2] + 
         10*chi^5*d*dot[1, 2] + 4*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] - 
         2*d^2*dot[1, 2] - 5*chi*d^2*dot[1, 2] - 2*chi^2*d^2*dot[1, 2] - 
         3*chi^3*d^2*dot[1, 2] - 2*chi^4*d^2*dot[1, 2] - 
         chi^5*d^2*dot[1, 2] + 2*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 
         16*chi^3*dot[1, 4] - 2*d*dot[1, 4] - 8*chi*d*dot[1, 4] - 
         10*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] - 10*chi^4*d*dot[1, 4] - 
         8*chi^5*d*dot[1, 4] - 2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - 
         chi^4*d^2*dot[1, 4] - 2*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*
        kc[2, 3]*kc[2, 4]*kc[4, 1]*kc[4, 2])/(256*chi^4*(1 + chi)^3*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) - ((8*chi^2*dot[1, 2] + 16*chi^3*dot[1, 2] - 
         32*chi^5*dot[1, 2] - 8*chi^6*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         24*chi^2*d*dot[1, 2] - 22*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] + 
         18*chi^5*d*dot[1, 2] + 8*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] + 4*chi^2*d^2*dot[1, 2] + 5*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] + 5*chi^5*d^2*dot[1, 2] + 
         4*chi^6*d^2*dot[1, 2] + chi^7*d^2*dot[1, 2] - 8*chi^2*dot[1, 4] - 
         8*chi^3*dot[1, 4] + 24*chi^4*dot[1, 4] + 8*chi^5*dot[1, 4] + 
         2*d*dot[1, 4] + 4*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] - 22*chi^4*d*dot[1, 4] - 12*chi^5*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] + d^2*dot[1, 4] + 4*chi*d^2*dot[1, 4] + 
         5*chi^2*d^2*dot[1, 4] + 4*chi^3*d^2*dot[1, 4] + 
         5*chi^4*d^2*dot[1, 4] + 4*chi^5*d^2*dot[1, 4] + chi^6*d^2*dot[1, 4])*
        kc[1, 3]*kc[3, 4]*kc[4, 1]*kc[4, 2])/(256*chi^4*(1 + chi)^4*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) + ((16*chi^2*dot[1, 2] - 16*chi^4*dot[1, 2] - 
         16*chi^5*dot[1, 2] - 4*d*dot[1, 2] - 6*chi*d*dot[1, 2] - 
         12*chi^2*d*dot[1, 2] - 6*chi^3*d*dot[1, 2] + 20*chi^4*d*dot[1, 2] + 
         18*chi^5*d*dot[1, 2] + 4*chi^6*d*dot[1, 2] + 2*chi^7*d*dot[1, 2] - 
         2*d^2*dot[1, 2] - 7*chi*d^2*dot[1, 2] - 6*chi^2*d^2*dot[1, 2] - 
         3*chi^3*d^2*dot[1, 2] - 6*chi^4*d^2*dot[1, 2] - 
         3*chi^5*d^2*dot[1, 2] + 2*chi^6*d^2*dot[1, 2] + 
         chi^7*d^2*dot[1, 2] - 16*chi^3*dot[1, 4] - 2*d*dot[1, 4] + 
         6*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] + 6*chi^4*d*dot[1, 4] - 
         2*chi^6*d*dot[1, 4] - d^2*dot[1, 4] - 4*chi*d^2*dot[1, 4] - 
         5*chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] - 
         5*chi^4*d^2*dot[1, 4] - 4*chi^5*d^2*dot[1, 4] - chi^6*d^2*dot[1, 4])*
        kc[2, 3]*kc[3, 4]*kc[4, 1]*kc[4, 2])/(256*chi^4*(1 + chi)^3*(-3 + d)*
        (-1 + d)*dot[1, 2]^5), 
     -(cc[1, 2]*cc[3, 4]*(-32*chi^2*dot[1, 2]^2 - 32*chi^3*dot[1, 2]^2 + 
          32*chi^2*d*dot[1, 2]^2 + 16*chi^3*d*dot[1, 2]^2 - 
          24*chi^4*d*dot[1, 2]^2 - 8*chi^5*d*dot[1, 2]^2 - 
          10*chi^2*d^2*dot[1, 2]^2 - 6*chi^3*d^2*dot[1, 2]^2 + 
          2*chi^4*d^2*dot[1, 2]^2 - 2*chi^5*d^2*dot[1, 2]^2 + 
          chi^2*d^3*dot[1, 2]^2 + chi^3*d^3*dot[1, 2]^2 + 
          chi^4*d^3*dot[1, 2]^2 + chi^5*d^3*dot[1, 2]^2 - 
          32*chi^2*dot[1, 2]*dot[1, 4] - 64*chi^3*dot[1, 2]*dot[1, 4] - 
          32*chi*d*dot[1, 2]*dot[1, 4] + 48*chi^3*d*dot[1, 2]*dot[1, 4] + 
          8*chi*d^2*dot[1, 2]*dot[1, 4] - 8*chi^3*d^2*dot[1, 2]*dot[1, 4] - 
          32*chi^3*dot[1, 4]^2 + 8*d*dot[1, 4]^2 - 8*chi*d*dot[1, 4]^2 - 
          16*chi^2*d*dot[1, 4]^2 + 16*chi^3*d*dot[1, 4]^2 + 
          2*d^2*dot[1, 4]^2 + 6*chi*d^2*dot[1, 4]^2 + 6*chi^2*d^2*
           dot[1, 4]^2 + 2*chi^3*d^2*dot[1, 4]^2 - d^3*dot[1, 4]^2 - 
          chi*d^3*dot[1, 4]^2 - chi^2*d^3*dot[1, 4]^2 - 
          chi^3*d^3*dot[1, 4]^2))/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) - (cc[1, 4]*cc[2, 3]*(-32*chi^2*dot[1, 2]^2 - 
         32*chi^3*dot[1, 2]^2 + 32*chi^2*d*dot[1, 2]^2 + 
         16*chi^3*d*dot[1, 2]^2 - 24*chi^4*d*dot[1, 2]^2 - 
         8*chi^5*d*dot[1, 2]^2 - 10*chi^2*d^2*dot[1, 2]^2 - 
         6*chi^3*d^2*dot[1, 2]^2 + 2*chi^4*d^2*dot[1, 2]^2 - 
         2*chi^5*d^2*dot[1, 2]^2 + chi^2*d^3*dot[1, 2]^2 + 
         chi^3*d^3*dot[1, 2]^2 + chi^4*d^3*dot[1, 2]^2 + 
         chi^5*d^3*dot[1, 2]^2 - 32*chi^2*dot[1, 2]*dot[1, 4] - 
         64*chi^3*dot[1, 2]*dot[1, 4] - 16*chi*d*dot[1, 2]*dot[1, 4] + 
         32*chi^2*d*dot[1, 2]*dot[1, 4] + 48*chi^3*d*dot[1, 2]*dot[1, 4] - 
         32*chi^4*d*dot[1, 2]*dot[1, 4] - 16*chi^5*d*dot[1, 2]*dot[1, 4] + 
         12*chi*d^2*dot[1, 2]*dot[1, 4] - 8*chi^2*d^2*dot[1, 2]*dot[1, 4] - 
         8*chi^3*d^2*dot[1, 2]*dot[1, 4] + 8*chi^4*d^2*dot[1, 2]*dot[1, 4] - 
         4*chi^5*d^2*dot[1, 2]*dot[1, 4] - 2*chi*d^3*dot[1, 2]*dot[1, 4] + 
         2*chi^5*d^3*dot[1, 2]*dot[1, 4] - 32*chi^3*dot[1, 4]^2 - 
         8*d*dot[1, 4]^2 - 40*chi*d*dot[1, 4]^2 - 16*chi^2*d*dot[1, 4]^2 + 
         48*chi^3*d*dot[1, 4]^2 + 16*chi^4*d*dot[1, 4]^2 - 
         2*d^2*dot[1, 4]^2 + 14*chi*d^2*dot[1, 4]^2 + 
         6*chi^2*d^2*dot[1, 4]^2 - 6*chi^3*d^2*dot[1, 4]^2 + 
         4*chi^4*d^2*dot[1, 4]^2 + d^3*dot[1, 4]^2 - chi*d^3*dot[1, 4]^2 - 
         chi^2*d^3*dot[1, 4]^2 - chi^3*d^3*dot[1, 4]^2 - 
         2*chi^4*d^3*dot[1, 4]^2))/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) + (cc[1, 3]*cc[2, 4]*(32*chi^2*dot[1, 2]^2 + 
         32*chi^4*dot[1, 2]^2 - 32*chi^2*d*dot[1, 2]^2 - 
         72*chi^4*d*dot[1, 2]^2 - 32*chi^5*d*dot[1, 2]^2 - 
         8*chi^6*d*dot[1, 2]^2 + 10*chi^2*d^2*dot[1, 2]^2 - 
         8*chi^3*d^2*dot[1, 2]^2 + 16*chi^4*d^2*dot[1, 2]^2 - 
         2*chi^6*d^2*dot[1, 2]^2 - chi^2*d^3*dot[1, 2]^2 + 
         2*chi^3*d^3*dot[1, 2]^2 + 2*chi^5*d^3*dot[1, 2]^2 + 
         chi^6*d^3*dot[1, 2]^2 + 128*chi^2*dot[1, 2]*dot[1, 4] + 
         16*chi*d*dot[1, 2]*dot[1, 4] - 96*chi^2*d*dot[1, 2]*dot[1, 4] + 
         80*chi^3*d*dot[1, 2]*dot[1, 4] - 48*chi^5*d*dot[1, 2]*dot[1, 4] - 
         16*chi^6*d*dot[1, 2]*dot[1, 4] - 12*chi*d^2*dot[1, 2]*dot[1, 4] + 
         20*chi^2*d^2*dot[1, 2]*dot[1, 4] - 40*chi^3*d^2*dot[1, 2]*
          dot[1, 4] + 4*chi^5*d^2*dot[1, 2]*dot[1, 4] - 4*chi^6*d^2*dot[1, 2]*
          dot[1, 4] + 2*chi*d^3*dot[1, 2]*dot[1, 4] - 2*chi^2*d^3*dot[1, 2]*
          dot[1, 4] + 4*chi^3*d^3*dot[1, 2]*dot[1, 4] + 2*chi^5*d^3*dot[1, 2]*
          dot[1, 4] + 2*chi^6*d^3*dot[1, 2]*dot[1, 4] + 
         160*chi^2*dot[1, 4]^2 + 128*chi^3*dot[1, 4]^2 + 
         32*chi^4*dot[1, 4]^2 + 8*d*dot[1, 4]^2 + 48*chi*d*dot[1, 4]^2 - 
         88*chi^2*d*dot[1, 4]^2 - 16*chi^3*d*dot[1, 4]^2 + 
         48*chi^4*d*dot[1, 4]^2 + 16*chi^5*d*dot[1, 4]^2 + 
         2*d^2*dot[1, 4]^2 - 12*chi*d^2*dot[1, 4]^2 + 
         24*chi^2*d^2*dot[1, 4]^2 - 2*chi^4*d^2*dot[1, 4]^2 + 
         4*chi^5*d^2*dot[1, 4]^2 - d^3*dot[1, 4]^2 - 
         4*chi^2*d^3*dot[1, 4]^2 - 2*chi^3*d^3*dot[1, 4]^2 - 
         3*chi^4*d^3*dot[1, 4]^2 - 2*chi^5*d^3*dot[1, 4]^2))/
       (1024*chi^4*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[1, 4]*(dot[1, 2] + dot[1, 4])*(-32*chi*dot[1, 2] - 
         32*chi^2*dot[1, 2] + 32*chi*d*dot[1, 2] + 16*chi^2*d*dot[1, 2] - 
         24*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] - 10*chi*d^2*dot[1, 2] - 
         6*chi^2*d^2*dot[1, 2] + 2*chi^3*d^2*dot[1, 2] - 
         2*chi^4*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + chi^2*d^3*dot[1, 2] + 
         chi^3*d^3*dot[1, 2] + chi^4*d^3*dot[1, 2] + 16*chi*dot[1, 4] - 
         8*d*dot[1, 4] - 16*chi*d*dot[1, 4] + 8*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] + 6*d^2*dot[1, 4] + 6*chi*d^2*dot[1, 4] + 
         2*chi^2*d^2*dot[1, 4] + 2*chi^3*d^2*dot[1, 4] - d^3*dot[1, 4] - 
         chi*d^3*dot[1, 4] - chi^2*d^3*dot[1, 4] - chi^3*d^3*dot[1, 4])*
        kc[1, 2]*kc[1, 3])/(1024*chi^3*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[1, 4]*(-16*chi^2*dot[1, 2]^2 + 
         8*chi*d*dot[1, 2]^2 + 16*chi^2*d*dot[1, 2]^2 - 
         8*chi^3*d*dot[1, 2]^2 - 8*chi^4*d*dot[1, 2]^2 - 
         6*chi*d^2*dot[1, 2]^2 - 6*chi^2*d^2*dot[1, 2]^2 - 
         2*chi^3*d^2*dot[1, 2]^2 - 2*chi^4*d^2*dot[1, 2]^2 + 
         chi*d^3*dot[1, 2]^2 + chi^2*d^3*dot[1, 2]^2 + 
         chi^3*d^3*dot[1, 2]^2 + chi^4*d^3*dot[1, 2]^2 + 
         8*d*dot[1, 2]*dot[1, 4] + 24*chi*d*dot[1, 2]*dot[1, 4] + 
         16*chi^2*d*dot[1, 2]*dot[1, 4] - 16*chi^3*d*dot[1, 2]*dot[1, 4] - 
         24*chi^4*d*dot[1, 2]*dot[1, 4] - 8*chi^5*d*dot[1, 2]*dot[1, 4] + 
         2*d^2*dot[1, 2]*dot[1, 4] - 2*chi*d^2*dot[1, 2]*dot[1, 4] - 
         4*chi^2*d^2*dot[1, 2]*dot[1, 4] + 4*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 2]*dot[1, 4] - 2*chi^5*d^2*dot[1, 2]*dot[1, 4] - 
         d^3*dot[1, 2]*dot[1, 4] - chi*d^3*dot[1, 2]*dot[1, 4] + 
         chi^4*d^3*dot[1, 2]*dot[1, 4] + chi^5*d^3*dot[1, 2]*dot[1, 4] + 
         16*chi^2*dot[1, 4]^2 - 8*chi*d*dot[1, 4]^2 - 
         16*chi^2*d*dot[1, 4]^2 + 8*chi^3*d*dot[1, 4]^2 + 
         8*chi^4*d*dot[1, 4]^2 + 6*chi*d^2*dot[1, 4]^2 + 
         6*chi^2*d^2*dot[1, 4]^2 + 2*chi^3*d^2*dot[1, 4]^2 + 
         2*chi^4*d^2*dot[1, 4]^2 - chi*d^3*dot[1, 4]^2 - 
         chi^2*d^3*dot[1, 4]^2 - chi^3*d^3*dot[1, 4]^2 - 
         chi^4*d^3*dot[1, 4]^2)*kc[1, 2]*kc[2, 3])/(1024*chi^4*(1 + chi)^2*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[1, 3]*(-64*chi^3*dot[1, 2] + 8*chi*d*dot[1, 2] + 
         8*chi^2*d*dot[1, 2] + 80*chi^3*d*dot[1, 2] - 16*chi^4*d*dot[1, 2] - 
         8*chi^5*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] - 4*chi^2*d^2*dot[1, 2] - 
         24*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 2*chi^3*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] + 64*chi^2*dot[1, 4] + 8*d*dot[1, 4] + 
         32*chi*d*dot[1, 4] - 40*chi^2*d*dot[1, 4] + 32*chi^3*d*dot[1, 4] + 
         8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] - 8*chi*d^2*dot[1, 4] + 
         12*chi^2*d^2*dot[1, 4] - 8*chi^3*d^2*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 2*chi^2*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4])*kc[1, 2]*kc[2, 4])/(1024*chi^4*(1 + chi)^2*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((4*chi + 8*chi^2 + 4*d - 6*chi^2*d - d^2 + chi^2*d^2)*cc[1, 2]*
        dot[1, 4]*kc[1, 3]*kc[2, 4])/(256*chi^3*(1 + chi)^2*(-4 + d)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) - ((4*chi + 8*chi^2 + 4*d - 6*chi^2*d - d^2 + 
         chi^2*d^2)*cc[1, 2]*(dot[1, 2] + dot[1, 4])*kc[2, 3]*kc[2, 4])/
       (256*chi^3*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[3, 4]*(-32*chi^2*dot[1, 2]^2 - 32*chi^3*dot[1, 2]^2 + 
         32*chi^2*d*dot[1, 2]^2 + 16*chi^3*d*dot[1, 2]^2 - 
         24*chi^4*d*dot[1, 2]^2 - 8*chi^5*d*dot[1, 2]^2 - 
         10*chi^2*d^2*dot[1, 2]^2 - 6*chi^3*d^2*dot[1, 2]^2 + 
         2*chi^4*d^2*dot[1, 2]^2 - 2*chi^5*d^2*dot[1, 2]^2 + 
         chi^2*d^3*dot[1, 2]^2 + chi^3*d^3*dot[1, 2]^2 + 
         chi^4*d^3*dot[1, 2]^2 + chi^5*d^3*dot[1, 2]^2 - 
         16*chi^2*dot[1, 2]*dot[1, 4] - 32*chi^3*dot[1, 2]*dot[1, 4] - 
         16*chi*d*dot[1, 2]*dot[1, 4] + 24*chi^3*d*dot[1, 2]*dot[1, 4] + 
         4*chi*d^2*dot[1, 2]*dot[1, 4] - 4*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         16*chi^2*dot[1, 4]^2 + 8*d*dot[1, 4]^2 + 8*chi*d*dot[1, 4]^2 - 
         16*chi^2*d*dot[1, 4]^2 - 8*chi^3*d*dot[1, 4]^2 + 2*d^2*dot[1, 4]^2 + 
         2*chi*d^2*dot[1, 4]^2 + 6*chi^2*d^2*dot[1, 4]^2 + 
         6*chi^3*d^2*dot[1, 4]^2 - d^3*dot[1, 4]^2 - chi*d^3*dot[1, 4]^2 - 
         chi^2*d^3*dot[1, 4]^2 - chi^3*d^3*dot[1, 4]^2)*kc[1, 2]*kc[3, 1])/
       (1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 4]*(32*chi^2*dot[1, 2]^2 + 32*chi^4*dot[1, 2]^2 - 
         32*chi^2*d*dot[1, 2]^2 - 72*chi^4*d*dot[1, 2]^2 - 
         32*chi^5*d*dot[1, 2]^2 - 8*chi^6*d*dot[1, 2]^2 + 
         10*chi^2*d^2*dot[1, 2]^2 - 8*chi^3*d^2*dot[1, 2]^2 + 
         16*chi^4*d^2*dot[1, 2]^2 - 2*chi^6*d^2*dot[1, 2]^2 - 
         chi^2*d^3*dot[1, 2]^2 + 2*chi^3*d^3*dot[1, 2]^2 + 
         2*chi^5*d^3*dot[1, 2]^2 + chi^6*d^3*dot[1, 2]^2 + 
         96*chi^2*dot[1, 2]*dot[1, 4] - 32*chi^4*dot[1, 2]*dot[1, 4] + 
         16*chi*d*dot[1, 2]*dot[1, 4] - 64*chi^2*d*dot[1, 2]*dot[1, 4] + 
         80*chi^3*d*dot[1, 2]*dot[1, 4] + 72*chi^4*d*dot[1, 2]*dot[1, 4] - 
         16*chi^5*d*dot[1, 2]*dot[1, 4] - 8*chi^6*d*dot[1, 2]*dot[1, 4] - 
         12*chi*d^2*dot[1, 2]*dot[1, 4] + 10*chi^2*d^2*dot[1, 2]*dot[1, 4] - 
         32*chi^3*d^2*dot[1, 2]*dot[1, 4] - 16*chi^4*d^2*dot[1, 2]*
          dot[1, 4] + 4*chi^5*d^2*dot[1, 2]*dot[1, 4] - 2*chi^6*d^2*dot[1, 2]*
          dot[1, 4] + 2*chi*d^3*dot[1, 2]*dot[1, 4] - chi^2*d^3*dot[1, 2]*
          dot[1, 4] + 2*chi^3*d^3*dot[1, 2]*dot[1, 4] + chi^6*d^3*dot[1, 2]*
          dot[1, 4] + 64*chi^2*dot[1, 4]^2 + 64*chi^3*dot[1, 4]^2 + 
         8*d*dot[1, 4]^2 + 40*chi*d*dot[1, 4]^2 - 8*chi^2*d*dot[1, 4]^2 - 
         8*chi^3*d*dot[1, 4]^2 + 40*chi^4*d*dot[1, 4]^2 + 
         8*chi^5*d*dot[1, 4]^2 + 2*d^2*dot[1, 4]^2 - 6*chi*d^2*dot[1, 4]^2 + 
         4*chi^2*d^2*dot[1, 4]^2 + 4*chi^3*d^2*dot[1, 4]^2 - 
         6*chi^4*d^2*dot[1, 4]^2 + 2*chi^5*d^2*dot[1, 4]^2 - 
         d^3*dot[1, 4]^2 - chi*d^3*dot[1, 4]^2 - 2*chi^2*d^3*dot[1, 4]^2 - 
         2*chi^3*d^3*dot[1, 4]^2 - chi^4*d^3*dot[1, 4]^2 - 
         chi^5*d^3*dot[1, 4]^2)*kc[1, 3]*kc[3, 1])/(1024*chi^4*(1 + chi)^3*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 4]*dot[1, 4]*(-64*chi^3*dot[1, 2] + 8*chi*d*dot[1, 2] + 
         8*chi^2*d*dot[1, 2] + 80*chi^3*d*dot[1, 2] - 16*chi^4*d*dot[1, 2] - 
         8*chi^5*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] - 4*chi^2*d^2*dot[1, 2] - 
         24*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 2*chi^3*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] + 64*chi^2*dot[1, 4] + 8*d*dot[1, 4] + 
         32*chi*d*dot[1, 4] - 40*chi^2*d*dot[1, 4] + 32*chi^3*d*dot[1, 4] + 
         8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] - 8*chi*d^2*dot[1, 4] + 
         12*chi^2*d^2*dot[1, 4] - 8*chi^3*d^2*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 2*chi^2*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4])*kc[2, 3]*kc[3, 1])/(1024*chi^4*(1 + chi)^2*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 3]*(-32*chi*dot[1, 2] - 32*chi^2*dot[1, 2] + 
         32*chi*d*dot[1, 2] + 16*chi^2*d*dot[1, 2] - 24*chi^3*d*dot[1, 2] - 
         8*chi^4*d*dot[1, 2] - 10*chi*d^2*dot[1, 2] - 6*chi^2*d^2*dot[1, 2] + 
         2*chi^3*d^2*dot[1, 2] - 2*chi^4*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] + chi^3*d^3*dot[1, 2] + chi^4*d^3*dot[1, 2] + 
         16*chi*dot[1, 4] - 8*d*dot[1, 4] - 16*chi*d*dot[1, 4] + 
         8*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] + 6*d^2*dot[1, 4] + 
         6*chi*d^2*dot[1, 4] + 2*chi^2*d^2*dot[1, 4] + 
         2*chi^3*d^2*dot[1, 4] - d^3*dot[1, 4] - chi*d^3*dot[1, 4] - 
         chi^2*d^3*dot[1, 4] - chi^3*d^3*dot[1, 4])*kc[2, 4]*kc[3, 1])/
       (1024*chi^3*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-32*chi^2*dot[1, 2] + 32*chi^3*dot[1, 2] - 8*chi*d*dot[1, 2] + 
         24*chi^2*d*dot[1, 2] - 64*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] + 
         6*chi*d^2*dot[1, 2] - 6*chi^2*d^2*dot[1, 2] + 
         18*chi^3*d^2*dot[1, 2] - 2*chi^4*d^2*dot[1, 2] - chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] - chi^3*d^3*dot[1, 2] + chi^4*d^3*dot[1, 2] - 
         16*chi^2*dot[1, 4] - 8*d*dot[1, 4] - 8*chi*d*dot[1, 4] + 
         16*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] - 2*d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - 6*chi^2*d^2*dot[1, 4] - 
         6*chi^3*d^2*dot[1, 4] + d^3*dot[1, 4] + chi*d^3*dot[1, 4] + 
         chi^2*d^3*dot[1, 4] + chi^3*d^3*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[2, 4]*kc[3, 1])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((32*chi^3*dot[1, 2] + 24*chi*d*dot[1, 2] + 
         16*chi^2*d*dot[1, 2] - 32*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] - 
         10*chi*d^2*dot[1, 2] - 6*chi^2*d^2*dot[1, 2] + 
         2*chi^3*d^2*dot[1, 2] - 2*chi^4*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] + chi^3*d^3*dot[1, 2] + chi^4*d^3*dot[1, 2] - 
         16*chi^2*dot[1, 4] - 8*d*dot[1, 4] - 8*chi*d*dot[1, 4] + 
         16*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] - 2*d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - 6*chi^2*d^2*dot[1, 4] - 
         6*chi^3*d^2*dot[1, 4] + d^3*dot[1, 4] + chi*d^3*dot[1, 4] + 
         chi^2*d^3*dot[1, 4] + chi^3*d^3*dot[1, 4])*kc[1, 2]*kc[2, 3]*
        kc[2, 4]*kc[3, 1])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[1, 3]*(dot[1, 2] + dot[1, 4])*
        (-64*chi^3*dot[1, 2] + 8*chi*d*dot[1, 2] + 8*chi^2*d*dot[1, 2] + 
         80*chi^3*d*dot[1, 2] - 16*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] - 
         6*chi*d^2*dot[1, 2] - 4*chi^2*d^2*dot[1, 2] - 
         24*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 2*chi^3*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] + 64*chi^2*dot[1, 4] + 8*d*dot[1, 4] + 
         32*chi*d*dot[1, 4] - 40*chi^2*d*dot[1, 4] + 32*chi^3*d*dot[1, 4] + 
         8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] - 8*chi*d^2*dot[1, 4] + 
         12*chi^2*d^2*dot[1, 4] - 8*chi^3*d^2*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 2*chi^2*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4])*kc[1, 2]*kc[3, 4])/(1024*chi^4*(1 + chi)^2*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      (cc[1, 2]*(-32*chi^2*dot[1, 2]^2 - 32*chi^3*dot[1, 2]^2 + 
         32*chi^2*d*dot[1, 2]^2 + 16*chi^3*d*dot[1, 2]^2 - 
         24*chi^4*d*dot[1, 2]^2 - 8*chi^5*d*dot[1, 2]^2 - 
         10*chi^2*d^2*dot[1, 2]^2 - 6*chi^3*d^2*dot[1, 2]^2 + 
         2*chi^4*d^2*dot[1, 2]^2 - 2*chi^5*d^2*dot[1, 2]^2 + 
         chi^2*d^3*dot[1, 2]^2 + chi^3*d^3*dot[1, 2]^2 + 
         chi^4*d^3*dot[1, 2]^2 + chi^5*d^3*dot[1, 2]^2 - 
         16*chi^2*dot[1, 2]*dot[1, 4] - 32*chi^3*dot[1, 2]*dot[1, 4] - 
         16*chi*d*dot[1, 2]*dot[1, 4] + 24*chi^3*d*dot[1, 2]*dot[1, 4] + 
         4*chi*d^2*dot[1, 2]*dot[1, 4] - 4*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         16*chi^2*dot[1, 4]^2 + 8*d*dot[1, 4]^2 + 8*chi*d*dot[1, 4]^2 - 
         16*chi^2*d*dot[1, 4]^2 - 8*chi^3*d*dot[1, 4]^2 + 2*d^2*dot[1, 4]^2 + 
         2*chi*d^2*dot[1, 4]^2 + 6*chi^2*d^2*dot[1, 4]^2 + 
         6*chi^3*d^2*dot[1, 4]^2 - d^3*dot[1, 4]^2 - chi*d^3*dot[1, 4]^2 - 
         chi^2*d^3*dot[1, 4]^2 - chi^3*d^3*dot[1, 4]^2)*kc[1, 3]*kc[3, 4])/
       (1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      (cc[1, 2]*(-16*chi^2*dot[1, 2]^2 + 16*chi*d*dot[1, 2]^2 + 
         32*chi^2*d*dot[1, 2]^2 - 8*chi^3*d*dot[1, 2]^2 - 
         24*chi^4*d*dot[1, 2]^2 - 8*chi^5*d*dot[1, 2]^2 - 
         4*chi*d^2*dot[1, 2]^2 - 10*chi^2*d^2*dot[1, 2]^2 - 
         2*chi^3*d^2*dot[1, 2]^2 + 2*chi^4*d^2*dot[1, 2]^2 - 
         2*chi^5*d^2*dot[1, 2]^2 + chi^2*d^3*dot[1, 2]^2 + 
         chi^3*d^3*dot[1, 2]^2 + chi^4*d^3*dot[1, 2]^2 + 
         chi^5*d^3*dot[1, 2]^2 + 16*chi^2*dot[1, 4]^2 + 8*d*dot[1, 4]^2 + 
         8*chi*d*dot[1, 4]^2 - 16*chi^2*d*dot[1, 4]^2 - 
         8*chi^3*d*dot[1, 4]^2 + 2*d^2*dot[1, 4]^2 + 2*chi*d^2*dot[1, 4]^2 + 
         6*chi^2*d^2*dot[1, 4]^2 + 6*chi^3*d^2*dot[1, 4]^2 - 
         d^3*dot[1, 4]^2 - chi*d^3*dot[1, 4]^2 - chi^2*d^3*dot[1, 4]^2 - 
         chi^3*d^3*dot[1, 4]^2)*kc[2, 3]*kc[3, 4])/(1024*chi^4*(1 + chi)^2*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 3]*(dot[1, 2] + dot[1, 4])*(-32*chi*dot[1, 2] - 
         32*chi^2*dot[1, 2] + 32*chi*d*dot[1, 2] + 16*chi^2*d*dot[1, 2] - 
         24*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] - 10*chi*d^2*dot[1, 2] - 
         6*chi^2*d^2*dot[1, 2] + 2*chi^3*d^2*dot[1, 2] - 
         2*chi^4*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + chi^2*d^3*dot[1, 2] + 
         chi^3*d^3*dot[1, 2] + chi^4*d^3*dot[1, 2] + 16*chi*dot[1, 4] - 
         8*d*dot[1, 4] - 16*chi*d*dot[1, 4] + 8*chi^2*d*dot[1, 4] + 
         8*chi^3*d*dot[1, 4] + 6*d^2*dot[1, 4] + 6*chi*d^2*dot[1, 4] + 
         2*chi^2*d^2*dot[1, 4] + 2*chi^3*d^2*dot[1, 4] - d^3*dot[1, 4] - 
         chi*d^3*dot[1, 4] - chi^2*d^3*dot[1, 4] - chi^3*d^3*dot[1, 4])*
        kc[3, 1]*kc[3, 4])/(1024*chi^3*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((-64*chi^2*dot[1, 2] - 8*chi*d*dot[1, 2] + 
         56*chi^2*d*dot[1, 2] - 48*chi^3*d*dot[1, 2] - 32*chi^4*d*dot[1, 2] - 
         8*chi^5*d*dot[1, 2] + 6*chi*d^2*dot[1, 2] - 16*chi^2*d^2*dot[1, 2] + 
         12*chi^3*d^2*dot[1, 2] - 2*chi^5*d^2*dot[1, 2] - chi*d^3*dot[1, 2] + 
         2*chi^2*d^3*dot[1, 2] + 2*chi^4*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] - 64*chi^2*dot[1, 4] - 8*d*dot[1, 4] - 
         32*chi*d*dot[1, 4] + 40*chi^2*d*dot[1, 4] - 32*chi^3*d*dot[1, 4] - 
         8*chi^4*d*dot[1, 4] - 2*d^2*dot[1, 4] + 8*chi*d^2*dot[1, 4] - 
         12*chi^2*d^2*dot[1, 4] + 8*chi^3*d^2*dot[1, 4] - 
         2*chi^4*d^2*dot[1, 4] + d^3*dot[1, 4] + 2*chi^2*d^3*dot[1, 4] + 
         chi^4*d^3*dot[1, 4])*kc[1, 2]*kc[1, 3]*kc[3, 1]*kc[3, 4])/
       (1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      ((-32*chi^2*dot[1, 2] + 24*chi*d*dot[1, 2] + 48*chi^2*d*dot[1, 2] - 
         16*chi^3*d*dot[1, 2] - 32*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] - 
         10*chi*d^2*dot[1, 2] - 16*chi^2*d^2*dot[1, 2] - 
         4*chi^3*d^2*dot[1, 2] - 2*chi^5*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         2*chi^2*d^3*dot[1, 2] + 2*chi^3*d^3*dot[1, 2] + 
         2*chi^4*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] - 32*chi^2*dot[1, 4] - 
         8*d*dot[1, 4] + 32*chi^2*d*dot[1, 4] - 8*chi^4*d*dot[1, 4] - 
         2*d^2*dot[1, 4] - 8*chi*d^2*dot[1, 4] - 12*chi^2*d^2*dot[1, 4] - 
         8*chi^3*d^2*dot[1, 4] - 2*chi^4*d^2*dot[1, 4] + d^3*dot[1, 4] + 
         2*chi*d^3*dot[1, 4] + 2*chi^2*d^3*dot[1, 4] + 
         2*chi^3*d^3*dot[1, 4] + chi^4*d^3*dot[1, 4])*kc[1, 2]*kc[2, 3]*
        kc[3, 1]*kc[3, 4])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - (cc[3, 4]*(-16*chi^2*dot[1, 2]^2 + 
         16*chi*d*dot[1, 2]^2 + 32*chi^2*d*dot[1, 2]^2 - 
         8*chi^3*d*dot[1, 2]^2 - 24*chi^4*d*dot[1, 2]^2 - 
         8*chi^5*d*dot[1, 2]^2 - 4*chi*d^2*dot[1, 2]^2 - 
         10*chi^2*d^2*dot[1, 2]^2 - 2*chi^3*d^2*dot[1, 2]^2 + 
         2*chi^4*d^2*dot[1, 2]^2 - 2*chi^5*d^2*dot[1, 2]^2 + 
         chi^2*d^3*dot[1, 2]^2 + chi^3*d^3*dot[1, 2]^2 + 
         chi^4*d^3*dot[1, 2]^2 + chi^5*d^3*dot[1, 2]^2 + 
         16*chi^2*dot[1, 4]^2 + 8*d*dot[1, 4]^2 + 8*chi*d*dot[1, 4]^2 - 
         16*chi^2*d*dot[1, 4]^2 - 8*chi^3*d*dot[1, 4]^2 + 2*d^2*dot[1, 4]^2 + 
         2*chi*d^2*dot[1, 4]^2 + 6*chi^2*d^2*dot[1, 4]^2 + 
         6*chi^3*d^2*dot[1, 4]^2 - d^3*dot[1, 4]^2 - chi*d^3*dot[1, 4]^2 - 
         chi^2*d^3*dot[1, 4]^2 - chi^3*d^3*dot[1, 4]^2)*kc[1, 2]*kc[4, 1])/
       (1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 4]*dot[1, 4]*(-64*chi^3*dot[1, 2] + 8*chi*d*dot[1, 2] + 
         8*chi^2*d*dot[1, 2] + 80*chi^3*d*dot[1, 2] - 16*chi^4*d*dot[1, 2] - 
         8*chi^5*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] - 4*chi^2*d^2*dot[1, 2] - 
         24*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 2*chi^3*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] + 64*chi^2*dot[1, 4] + 8*d*dot[1, 4] + 
         32*chi*d*dot[1, 4] - 40*chi^2*d*dot[1, 4] + 32*chi^3*d*dot[1, 4] + 
         8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] - 8*chi*d^2*dot[1, 4] + 
         12*chi^2*d^2*dot[1, 4] - 8*chi^3*d^2*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 2*chi^2*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4])*kc[1, 3]*kc[4, 1])/(1024*chi^4*(1 + chi)^2*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 4]*(dot[1, 2] + dot[1, 4])*(-64*chi^3*dot[1, 2] + 
         8*chi*d*dot[1, 2] + 8*chi^2*d*dot[1, 2] + 80*chi^3*d*dot[1, 2] - 
         16*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] - 
         4*chi^2*d^2*dot[1, 2] - 24*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] - 2*chi^5*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         2*chi^3*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + 64*chi^2*dot[1, 4] + 
         8*d*dot[1, 4] + 32*chi*d*dot[1, 4] - 40*chi^2*d*dot[1, 4] + 
         32*chi^3*d*dot[1, 4] + 8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] - 
         8*chi*d^2*dot[1, 4] + 12*chi^2*d^2*dot[1, 4] - 
         8*chi^3*d^2*dot[1, 4] + 2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 
         2*chi^2*d^3*dot[1, 4] - chi^4*d^3*dot[1, 4])*kc[2, 3]*kc[4, 1])/
       (1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      (cc[2, 3]*(-16*chi^2*dot[1, 2] - 32*chi^3*dot[1, 2] - 
         8*chi*d*dot[1, 2] + 16*chi^2*d*dot[1, 2] + 24*chi^3*d*dot[1, 2] - 
         16*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] + 6*chi*d^2*dot[1, 2] - 
         4*chi^2*d^2*dot[1, 2] - 4*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] - 2*chi^5*d^2*dot[1, 2] - chi*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] - 16*chi^2*dot[1, 4] - 32*chi^3*dot[1, 4] - 
         8*d*dot[1, 4] - 32*chi*d*dot[1, 4] + 40*chi^3*d*dot[1, 4] + 
         8*chi^4*d*dot[1, 4] - 2*d^2*dot[1, 4] + 8*chi*d^2*dot[1, 4] - 
         8*chi^3*d^2*dot[1, 4] + 2*chi^4*d^2*dot[1, 4] + d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4])*kc[2, 4]*kc[4, 1])/(1024*chi^4*(1 + chi)^2*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-16*chi^2*dot[1, 2] - 32*chi^3*dot[1, 2] - 8*chi*d*dot[1, 2] + 
         16*chi^2*d*dot[1, 2] + 24*chi^3*d*dot[1, 2] - 16*chi^4*d*dot[1, 2] - 
         8*chi^5*d*dot[1, 2] + 6*chi*d^2*dot[1, 2] - 4*chi^2*d^2*dot[1, 2] - 
         4*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] - chi*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + 
         32*chi^2*dot[1, 4] + 8*d*dot[1, 4] - 32*chi^2*d*dot[1, 4] + 
         8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] + 8*chi*d^2*dot[1, 4] + 
         12*chi^2*d^2*dot[1, 4] + 8*chi^3*d^2*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 2*chi*d^3*dot[1, 4] - 
         2*chi^2*d^3*dot[1, 4] - 2*chi^3*d^3*dot[1, 4] - chi^4*d^3*dot[1, 4])*
        kc[1, 2]*kc[1, 3]*kc[2, 4]*kc[4, 1])/(1024*chi^4*(1 + chi)^2*(-4 + d)*
        (-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      ((32*chi^2*dot[1, 2] + 16*d*dot[1, 2] + 24*chi*d*dot[1, 2] - 
         16*chi^2*d*dot[1, 2] - 16*chi^3*d*dot[1, 2] - 16*chi^4*d*dot[1, 2] - 
         8*chi^5*d*dot[1, 2] + 4*d^2*dot[1, 2] + 6*chi*d^2*dot[1, 2] + 
         8*chi^2*d^2*dot[1, 2] + 12*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] - 2*chi^5*d^2*dot[1, 2] - 2*d^3*dot[1, 2] - 
         3*chi*d^3*dot[1, 2] - 2*chi^2*d^3*dot[1, 2] - 
         2*chi^3*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + 32*chi^2*dot[1, 4] + 
         8*d*dot[1, 4] - 32*chi^2*d*dot[1, 4] + 8*chi^4*d*dot[1, 4] + 
         2*d^2*dot[1, 4] + 8*chi*d^2*dot[1, 4] + 12*chi^2*d^2*dot[1, 4] + 
         8*chi^3*d^2*dot[1, 4] + 2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 
         2*chi*d^3*dot[1, 4] - 2*chi^2*d^3*dot[1, 4] - 
         2*chi^3*d^3*dot[1, 4] - chi^4*d^3*dot[1, 4])*kc[1, 2]*kc[2, 3]*
        kc[2, 4]*kc[4, 1])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[2, 3]*(-16*chi^2*dot[1, 2]^2 + 
         8*chi*d*dot[1, 2]^2 + 16*chi^2*d*dot[1, 2]^2 - 
         8*chi^3*d*dot[1, 2]^2 - 8*chi^4*d*dot[1, 2]^2 - 
         6*chi*d^2*dot[1, 2]^2 - 6*chi^2*d^2*dot[1, 2]^2 - 
         2*chi^3*d^2*dot[1, 2]^2 - 2*chi^4*d^2*dot[1, 2]^2 + 
         chi*d^3*dot[1, 2]^2 + chi^2*d^3*dot[1, 2]^2 + 
         chi^3*d^3*dot[1, 2]^2 + chi^4*d^3*dot[1, 2]^2 + 
         8*d*dot[1, 2]*dot[1, 4] + 24*chi*d*dot[1, 2]*dot[1, 4] + 
         16*chi^2*d*dot[1, 2]*dot[1, 4] - 16*chi^3*d*dot[1, 2]*dot[1, 4] - 
         24*chi^4*d*dot[1, 2]*dot[1, 4] - 8*chi^5*d*dot[1, 2]*dot[1, 4] + 
         2*d^2*dot[1, 2]*dot[1, 4] - 2*chi*d^2*dot[1, 2]*dot[1, 4] - 
         4*chi^2*d^2*dot[1, 2]*dot[1, 4] + 4*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 2]*dot[1, 4] - 2*chi^5*d^2*dot[1, 2]*dot[1, 4] - 
         d^3*dot[1, 2]*dot[1, 4] - chi*d^3*dot[1, 2]*dot[1, 4] + 
         chi^4*d^3*dot[1, 2]*dot[1, 4] + chi^5*d^3*dot[1, 2]*dot[1, 4] + 
         16*chi^2*dot[1, 4]^2 - 8*chi*d*dot[1, 4]^2 - 
         16*chi^2*d*dot[1, 4]^2 + 8*chi^3*d*dot[1, 4]^2 + 
         8*chi^4*d*dot[1, 4]^2 + 6*chi*d^2*dot[1, 4]^2 + 
         6*chi^2*d^2*dot[1, 4]^2 + 2*chi^3*d^2*dot[1, 4]^2 + 
         2*chi^4*d^2*dot[1, 4]^2 - chi*d^3*dot[1, 4]^2 - 
         chi^2*d^3*dot[1, 4]^2 - chi^3*d^3*dot[1, 4]^2 - 
         chi^4*d^3*dot[1, 4]^2)*kc[3, 4]*kc[4, 1])/(1024*chi^4*(1 + chi)^2*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      ((-32*chi^2*dot[1, 2] + 24*chi*d*dot[1, 2] + 48*chi^2*d*dot[1, 2] - 
         16*chi^3*d*dot[1, 2] - 32*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] - 
         10*chi*d^2*dot[1, 2] - 16*chi^2*d^2*dot[1, 2] - 
         4*chi^3*d^2*dot[1, 2] - 2*chi^5*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         2*chi^2*d^3*dot[1, 2] + 2*chi^3*d^3*dot[1, 2] + 
         2*chi^4*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] - 32*chi^2*dot[1, 4] - 
         8*d*dot[1, 4] + 32*chi^2*d*dot[1, 4] - 8*chi^4*d*dot[1, 4] - 
         2*d^2*dot[1, 4] - 8*chi*d^2*dot[1, 4] - 12*chi^2*d^2*dot[1, 4] - 
         8*chi^3*d^2*dot[1, 4] - 2*chi^4*d^2*dot[1, 4] + d^3*dot[1, 4] + 
         2*chi*d^3*dot[1, 4] + 2*chi^2*d^3*dot[1, 4] + 
         2*chi^3*d^3*dot[1, 4] + chi^4*d^3*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[3, 4]*kc[4, 1])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((-32*chi^2 - 8*d + 32*chi^2*d - 8*chi^4*d - 2*d^2 - 
         8*chi*d^2 - 12*chi^2*d^2 - 8*chi^3*d^2 - 2*chi^4*d^2 + d^3 + 
         2*chi*d^3 + 2*chi^2*d^3 + 2*chi^3*d^3 + chi^4*d^3)*
        (dot[1, 2] + dot[1, 4])*kc[1, 2]*kc[2, 3]*kc[3, 4]*kc[4, 1])/
       (512*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[1, 4]*(-32*chi*dot[1, 2] - 32*chi^2*dot[1, 2] + 
         32*chi*d*dot[1, 2] + 16*chi^2*d*dot[1, 2] - 24*chi^3*d*dot[1, 2] - 
         8*chi^4*d*dot[1, 2] - 10*chi*d^2*dot[1, 2] - 6*chi^2*d^2*dot[1, 2] + 
         2*chi^3*d^2*dot[1, 2] - 2*chi^4*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] + chi^3*d^3*dot[1, 2] + chi^4*d^3*dot[1, 2] + 
         16*chi*dot[1, 4] - 8*d*dot[1, 4] - 16*chi*d*dot[1, 4] + 
         8*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] + 6*d^2*dot[1, 4] + 
         6*chi*d^2*dot[1, 4] + 2*chi^2*d^2*dot[1, 4] + 
         2*chi^3*d^2*dot[1, 4] - d^3*dot[1, 4] - chi*d^3*dot[1, 4] - 
         chi^2*d^3*dot[1, 4] - chi^3*d^3*dot[1, 4])*kc[1, 3]*kc[4, 2])/
       (1024*chi^3*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 4]*(-16*chi^2*dot[1, 2] - 32*chi^3*dot[1, 2] - 
         8*chi*d*dot[1, 2] + 16*chi^2*d*dot[1, 2] + 24*chi^3*d*dot[1, 2] - 
         16*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] + 6*chi*d^2*dot[1, 2] - 
         4*chi^2*d^2*dot[1, 2] - 4*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] - 2*chi^5*d^2*dot[1, 2] - chi*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] - 16*chi^2*dot[1, 4] - 32*chi^3*dot[1, 4] - 
         8*d*dot[1, 4] - 32*chi*d*dot[1, 4] + 40*chi^3*d*dot[1, 4] + 
         8*chi^4*d*dot[1, 4] - 2*d^2*dot[1, 4] + 8*chi*d^2*dot[1, 4] - 
         8*chi^3*d^2*dot[1, 4] + 2*chi^4*d^2*dot[1, 4] + d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4])*kc[2, 3]*kc[4, 2])/(1024*chi^4*(1 + chi)^2*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[1, 3]*(32*chi^2*dot[1, 2] - 64*chi^3*dot[1, 2] - 
         32*chi^4*dot[1, 2] + 8*chi*d*dot[1, 2] - 16*chi^2*d*dot[1, 2] + 
         88*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] - 56*chi^5*d*dot[1, 2] - 
         16*chi^6*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] - 
         36*chi^3*d^2*dot[1, 2] - 4*chi^4*d^2*dot[1, 2] + 
         2*chi^5*d^2*dot[1, 2] - 4*chi^6*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         4*chi^3*d^3*dot[1, 2] + 2*chi^4*d^3*dot[1, 2] + 
         3*chi^5*d^3*dot[1, 2] + 2*chi^6*d^3*dot[1, 2] + 
         160*chi^2*dot[1, 4] + 128*chi^3*dot[1, 4] + 32*chi^4*dot[1, 4] + 
         8*d*dot[1, 4] + 48*chi*d*dot[1, 4] - 88*chi^2*d*dot[1, 4] - 
         16*chi^3*d*dot[1, 4] + 48*chi^4*d*dot[1, 4] + 16*chi^5*d*dot[1, 4] + 
         2*d^2*dot[1, 4] - 12*chi*d^2*dot[1, 4] + 24*chi^2*d^2*dot[1, 4] - 
         2*chi^4*d^2*dot[1, 4] + 4*chi^5*d^2*dot[1, 4] - d^3*dot[1, 4] - 
         4*chi^2*d^3*dot[1, 4] - 2*chi^3*d^3*dot[1, 4] - 
         3*chi^4*d^3*dot[1, 4] - 2*chi^5*d^3*dot[1, 4])*kc[2, 4]*kc[4, 2])/
       (1024*chi^4*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((4*chi + 8*chi^2 + 4*d - 6*chi^2*d - d^2 + chi^2*d^2)*cc[3, 4]*
        dot[1, 4]*kc[3, 1]*kc[4, 2])/(256*chi^3*(1 + chi)^2*(-4 + d)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) + ((64*chi^2*dot[1, 2] + 8*chi*d*dot[1, 2] - 
         48*chi^2*d*dot[1, 2] + 40*chi^3*d*dot[1, 2] - 24*chi^5*d*dot[1, 2] - 
         8*chi^6*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] + 10*chi^2*d^2*dot[1, 2] - 
         20*chi^3*d^2*dot[1, 2] + 2*chi^5*d^2*dot[1, 2] - 
         2*chi^6*d^2*dot[1, 2] + chi*d^3*dot[1, 2] - chi^2*d^3*dot[1, 2] + 
         2*chi^3*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] + 
         64*chi^2*dot[1, 4] + 64*chi^3*dot[1, 4] + 8*d*dot[1, 4] + 
         40*chi*d*dot[1, 4] - 8*chi^2*d*dot[1, 4] - 8*chi^3*d*dot[1, 4] + 
         40*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] + 2*d^2*dot[1, 4] - 
         6*chi*d^2*dot[1, 4] + 4*chi^2*d^2*dot[1, 4] + 
         4*chi^3*d^2*dot[1, 4] - 6*chi^4*d^2*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 4] - d^3*dot[1, 4] - chi*d^3*dot[1, 4] - 
         2*chi^2*d^3*dot[1, 4] - 2*chi^3*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*kc[1, 3]*kc[2, 4]*
        kc[3, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-16*chi^2*dot[1, 2] - 32*chi^3*dot[1, 2] - 
         8*chi*d*dot[1, 2] + 16*chi^2*d*dot[1, 2] + 24*chi^3*d*dot[1, 2] - 
         16*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] + 6*chi*d^2*dot[1, 2] - 
         4*chi^2*d^2*dot[1, 2] - 4*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] - 2*chi^5*d^2*dot[1, 2] - chi*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] + 64*chi^2*dot[1, 4] + 8*d*dot[1, 4] + 
         32*chi*d*dot[1, 4] - 40*chi^2*d*dot[1, 4] + 32*chi^3*d*dot[1, 4] + 
         8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] - 8*chi*d^2*dot[1, 4] + 
         12*chi^2*d^2*dot[1, 4] - 8*chi^3*d^2*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 2*chi^2*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4])*kc[2, 3]*kc[2, 4]*kc[3, 1]*kc[4, 2])/
       (1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[1, 3]*(-64*chi^3*dot[1, 2] + 8*chi*d*dot[1, 2] + 
         8*chi^2*d*dot[1, 2] + 80*chi^3*d*dot[1, 2] - 16*chi^4*d*dot[1, 2] - 
         8*chi^5*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] - 4*chi^2*d^2*dot[1, 2] - 
         24*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 2*chi^3*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] + 64*chi^2*dot[1, 4] + 8*d*dot[1, 4] + 
         32*chi*d*dot[1, 4] - 40*chi^2*d*dot[1, 4] + 32*chi^3*d*dot[1, 4] + 
         8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] - 8*chi*d^2*dot[1, 4] + 
         12*chi^2*d^2*dot[1, 4] - 8*chi^3*d^2*dot[1, 4] + 
         2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 2*chi^2*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4])*kc[3, 4]*kc[4, 2])/(1024*chi^4*(1 + chi)^2*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-32*chi^2*dot[1, 2] + 32*chi^3*dot[1, 2] - 8*chi*d*dot[1, 2] + 
         24*chi^2*d*dot[1, 2] - 64*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] + 
         6*chi*d^2*dot[1, 2] - 6*chi^2*d^2*dot[1, 2] + 
         18*chi^3*d^2*dot[1, 2] - 2*chi^4*d^2*dot[1, 2] - chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] - chi^3*d^3*dot[1, 2] + chi^4*d^3*dot[1, 2] - 
         16*chi^2*dot[1, 4] - 8*d*dot[1, 4] - 8*chi*d*dot[1, 4] + 
         16*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] - 2*d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - 6*chi^2*d^2*dot[1, 4] - 
         6*chi^3*d^2*dot[1, 4] + d^3*dot[1, 4] + chi*d^3*dot[1, 4] + 
         chi^2*d^3*dot[1, 4] + chi^3*d^3*dot[1, 4])*kc[1, 3]*kc[3, 1]*
        kc[3, 4]*kc[4, 2])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-16*chi^2*dot[1, 2] - 32*chi^3*dot[1, 2] - 
         8*chi*d*dot[1, 2] + 16*chi^2*d*dot[1, 2] + 24*chi^3*d*dot[1, 2] - 
         16*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] + 6*chi*d^2*dot[1, 2] - 
         4*chi^2*d^2*dot[1, 2] - 4*chi^3*d^2*dot[1, 2] + 
         4*chi^4*d^2*dot[1, 2] - 2*chi^5*d^2*dot[1, 2] - chi*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] + 32*chi^2*dot[1, 4] + 8*d*dot[1, 4] - 
         32*chi^2*d*dot[1, 4] + 8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] + 
         8*chi*d^2*dot[1, 4] + 12*chi^2*d^2*dot[1, 4] + 
         8*chi^3*d^2*dot[1, 4] + 2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 
         2*chi*d^3*dot[1, 4] - 2*chi^2*d^3*dot[1, 4] - 
         2*chi^3*d^3*dot[1, 4] - chi^4*d^3*dot[1, 4])*kc[2, 3]*kc[3, 1]*
        kc[3, 4]*kc[4, 2])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((4*chi + 8*chi^2 + 4*d - 6*chi^2*d - d^2 + chi^2*d^2)*
        cc[3, 4]*(dot[1, 2] + dot[1, 4])*kc[4, 1]*kc[4, 2])/
       (256*chi^3*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-16*chi^2*dot[1, 2] - 32*chi^3*dot[1, 2] - 8*chi*d*dot[1, 2] + 
         16*chi^2*d*dot[1, 2] + 24*chi^3*d*dot[1, 2] - 16*chi^4*d*dot[1, 2] - 
         8*chi^5*d*dot[1, 2] + 6*chi*d^2*dot[1, 2] - 4*chi^2*d^2*dot[1, 2] - 
         4*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] - chi*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + 
         64*chi^2*dot[1, 4] + 8*d*dot[1, 4] + 32*chi*d*dot[1, 4] - 
         40*chi^2*d*dot[1, 4] + 32*chi^3*d*dot[1, 4] + 8*chi^4*d*dot[1, 4] + 
         2*d^2*dot[1, 4] - 8*chi*d^2*dot[1, 4] + 12*chi^2*d^2*dot[1, 4] - 
         8*chi^3*d^2*dot[1, 4] + 2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 
         2*chi^2*d^3*dot[1, 4] - chi^4*d^3*dot[1, 4])*kc[1, 3]*kc[2, 4]*
        kc[4, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((64*chi^2*dot[1, 2] + 16*d*dot[1, 2] + 
         56*chi*d*dot[1, 2] - 24*chi^2*d*dot[1, 2] + 16*chi^3*d*dot[1, 2] - 
         16*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] + 4*d^2*dot[1, 2] - 
         10*chi*d^2*dot[1, 2] + 8*chi^2*d^2*dot[1, 2] - 
         4*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] - 2*d^3*dot[1, 2] - chi*d^3*dot[1, 2] - 
         2*chi^2*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + 64*chi^2*dot[1, 4] + 
         8*d*dot[1, 4] + 32*chi*d*dot[1, 4] - 40*chi^2*d*dot[1, 4] + 
         32*chi^3*d*dot[1, 4] + 8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] - 
         8*chi*d^2*dot[1, 4] + 12*chi^2*d^2*dot[1, 4] - 
         8*chi^3*d^2*dot[1, 4] + 2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 
         2*chi^2*d^3*dot[1, 4] - chi^4*d^3*dot[1, 4])*kc[2, 3]*kc[2, 4]*
        kc[4, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((32*chi^3*dot[1, 2] + 24*chi*d*dot[1, 2] + 
         16*chi^2*d*dot[1, 2] - 32*chi^3*d*dot[1, 2] - 8*chi^4*d*dot[1, 2] - 
         10*chi*d^2*dot[1, 2] - 6*chi^2*d^2*dot[1, 2] + 
         2*chi^3*d^2*dot[1, 2] - 2*chi^4*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] + chi^3*d^3*dot[1, 2] + chi^4*d^3*dot[1, 2] - 
         16*chi^2*dot[1, 4] - 8*d*dot[1, 4] - 8*chi*d*dot[1, 4] + 
         16*chi^2*d*dot[1, 4] + 8*chi^3*d*dot[1, 4] - 2*d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - 6*chi^2*d^2*dot[1, 4] - 
         6*chi^3*d^2*dot[1, 4] + d^3*dot[1, 4] + chi*d^3*dot[1, 4] + 
         chi^2*d^3*dot[1, 4] + chi^3*d^3*dot[1, 4])*kc[1, 3]*kc[3, 4]*
        kc[4, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((32*chi^2*dot[1, 2] + 16*d*dot[1, 2] + 
         24*chi*d*dot[1, 2] - 16*chi^2*d*dot[1, 2] - 16*chi^3*d*dot[1, 2] - 
         16*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] + 4*d^2*dot[1, 2] + 
         6*chi*d^2*dot[1, 2] + 8*chi^2*d^2*dot[1, 2] + 
         12*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] - 2*d^3*dot[1, 2] - 3*chi*d^3*dot[1, 2] - 
         2*chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] + 32*chi^2*dot[1, 4] + 8*d*dot[1, 4] - 
         32*chi^2*d*dot[1, 4] + 8*chi^4*d*dot[1, 4] + 2*d^2*dot[1, 4] + 
         8*chi*d^2*dot[1, 4] + 12*chi^2*d^2*dot[1, 4] + 
         8*chi^3*d^2*dot[1, 4] + 2*chi^4*d^2*dot[1, 4] - d^3*dot[1, 4] - 
         2*chi*d^3*dot[1, 4] - 2*chi^2*d^3*dot[1, 4] - 
         2*chi^3*d^3*dot[1, 4] - chi^4*d^3*dot[1, 4])*kc[2, 3]*kc[3, 4]*
        kc[4, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)^2*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6), (cc[1, 3]*cc[2, 4]*(8*chi^2*dot[1, 2]^2 - 
         24*chi^3*dot[1, 2]^2 - 6*chi^2*d*dot[1, 2]^2 + 
         18*chi^3*d*dot[1, 2]^2 + 2*chi^4*d*dot[1, 2]^2 + 
         2*chi^5*d*dot[1, 2]^2 + chi^2*d^2*dot[1, 2]^2 - 
         3*chi^3*d^2*dot[1, 2]^2 + chi^4*d^2*dot[1, 2]^2 + 
         chi^5*d^2*dot[1, 2]^2 + 32*chi^2*dot[1, 2]*dot[1, 4] - 
         32*chi^3*dot[1, 2]*dot[1, 4] + 4*chi*d*dot[1, 2]*dot[1, 4] - 
         24*chi^2*d*dot[1, 2]*dot[1, 4] + 16*chi^3*d*dot[1, 2]*dot[1, 4] + 
         4*chi^5*d*dot[1, 2]*dot[1, 4] - 2*chi*d^2*dot[1, 2]*dot[1, 4] + 
         4*chi^2*d^2*dot[1, 2]*dot[1, 4] - 4*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 2]*dot[1, 4] + 24*chi^2*dot[1, 4]^2 - 
         8*chi^3*dot[1, 4]^2 + 2*d*dot[1, 4]^2 + 6*chi*d*dot[1, 4]^2 - 
         18*chi^2*d*dot[1, 4]^2 - 2*chi^3*d*dot[1, 4]^2 - 
         4*chi^4*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 - chi*d^2*dot[1, 4]^2 + 
         3*chi^2*d^2*dot[1, 4]^2 - chi^3*d^2*dot[1, 4]^2 - 
         2*chi^4*d^2*dot[1, 4]^2))/(1024*chi^4*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - (cc[1, 2]*cc[3, 4]*(32*chi^2*dot[1, 2]^2 + 
         32*chi^3*dot[1, 2]^2 + 160*chi^4*dot[1, 2]^2 + 
         32*chi^5*dot[1, 2]^2 - 32*chi^2*d*dot[1, 2]^2 - 
         16*chi^3*d*dot[1, 2]^2 - 184*chi^4*d*dot[1, 2]^2 - 
         56*chi^5*d*dot[1, 2]^2 - 24*chi^6*d*dot[1, 2]^2 - 
         8*chi^7*d*dot[1, 2]^2 + 10*chi^2*d^2*dot[1, 2]^2 + 
         14*chi^3*d^2*dot[1, 2]^2 + 44*chi^4*d^2*dot[1, 2]^2 + 
         4*chi^5*d^2*dot[1, 2]^2 - 6*chi^6*d^2*dot[1, 2]^2 - 
         2*chi^7*d^2*dot[1, 2]^2 - chi^2*d^3*dot[1, 2]^2 - 
         3*chi^3*d^3*dot[1, 2]^2 - 2*chi^4*d^3*dot[1, 2]^2 + 
         2*chi^5*d^3*dot[1, 2]^2 + 3*chi^6*d^3*dot[1, 2]^2 + 
         chi^7*d^3*dot[1, 2]^2 + 32*chi^2*dot[1, 2]*dot[1, 4] - 
         256*chi^3*dot[1, 2]*dot[1, 4] - 96*chi^4*dot[1, 2]*dot[1, 4] - 
         64*chi^5*dot[1, 2]*dot[1, 4] + 32*chi*d*dot[1, 2]*dot[1, 4] + 
         16*chi^2*d*dot[1, 2]*dot[1, 4] + 304*chi^3*d*dot[1, 2]*dot[1, 4] + 
         48*chi^4*d*dot[1, 2]*dot[1, 4] + 48*chi^5*d*dot[1, 2]*dot[1, 4] - 
         8*chi*d^2*dot[1, 2]*dot[1, 4] - 48*chi^3*d^2*dot[1, 2]*dot[1, 4] - 
         8*chi^5*d^2*dot[1, 2]*dot[1, 4] + 64*chi^2*dot[1, 4]^2 - 
         96*chi^3*dot[1, 4]^2 - 64*chi^4*dot[1, 4]^2 - 32*chi^5*dot[1, 4]^2 - 
         8*d*dot[1, 4]^2 + 8*chi*d*dot[1, 4]^2 - 40*chi^2*d*dot[1, 4]^2 + 
         120*chi^3*d*dot[1, 4]^2 + 32*chi^4*d*dot[1, 4]^2 + 
         16*chi^5*d*dot[1, 4]^2 - 2*d^2*dot[1, 4]^2 - 
         14*chi*d^2*dot[1, 4]^2 + 4*chi^2*d^2*dot[1, 4]^2 - 
         4*chi^3*d^2*dot[1, 4]^2 + 14*chi^4*d^2*dot[1, 4]^2 + 
         2*chi^5*d^2*dot[1, 4]^2 + d^3*dot[1, 4]^2 + 3*chi*d^3*dot[1, 4]^2 + 
         2*chi^2*d^3*dot[1, 4]^2 - 2*chi^3*d^3*dot[1, 4]^2 - 
         3*chi^4*d^3*dot[1, 4]^2 - chi^5*d^3*dot[1, 4]^2))/
       (1024*chi^4*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[1, 4]*cc[2, 3]*(32*chi^2*dot[1, 2]^2 + 160*chi^3*dot[1, 2]^2 + 
         32*chi^4*dot[1, 2]^2 + 32*chi^5*dot[1, 2]^2 - 
         32*chi^2*d*dot[1, 2]^2 - 176*chi^3*d*dot[1, 2]^2 - 
         24*chi^4*d*dot[1, 2]^2 - 56*chi^5*d*dot[1, 2]^2 - 
         24*chi^6*d*dot[1, 2]^2 - 8*chi^7*d*dot[1, 2]^2 + 
         10*chi^2*d^2*dot[1, 2]^2 + 46*chi^3*d^2*dot[1, 2]^2 + 
         12*chi^4*d^2*dot[1, 2]^2 + 4*chi^5*d^2*dot[1, 2]^2 - 
         6*chi^6*d^2*dot[1, 2]^2 - 2*chi^7*d^2*dot[1, 2]^2 - 
         chi^2*d^3*dot[1, 2]^2 - 3*chi^3*d^3*dot[1, 2]^2 - 
         2*chi^4*d^3*dot[1, 2]^2 + 2*chi^5*d^3*dot[1, 2]^2 + 
         3*chi^6*d^3*dot[1, 2]^2 + chi^7*d^3*dot[1, 2]^2 - 
         32*chi^2*dot[1, 2]*dot[1, 4] + 256*chi^3*dot[1, 2]*dot[1, 4] + 
         96*chi^4*dot[1, 2]*dot[1, 4] + 64*chi^5*dot[1, 2]*dot[1, 4] + 
         16*chi*d*dot[1, 2]*dot[1, 4] + 80*chi^2*d*dot[1, 2]*dot[1, 4] - 
         288*chi^3*d*dot[1, 2]*dot[1, 4] - 112*chi^4*d*dot[1, 2]*dot[1, 4] - 
         96*chi^5*d*dot[1, 2]*dot[1, 4] - 32*chi^6*d*dot[1, 2]*dot[1, 4] - 
         16*chi^7*d*dot[1, 2]*dot[1, 4] - 12*chi*d^2*dot[1, 2]*dot[1, 4] - 
         40*chi^2*d^2*dot[1, 2]*dot[1, 4] + 52*chi^3*d^2*dot[1, 2]*
          dot[1, 4] + 48*chi^4*d^2*dot[1, 2]*dot[1, 4] + 
         28*chi^5*d^2*dot[1, 2]*dot[1, 4] - 8*chi^6*d^2*dot[1, 2]*dot[1, 4] - 
         4*chi^7*d^2*dot[1, 2]*dot[1, 4] + 2*chi*d^3*dot[1, 2]*dot[1, 4] + 
         4*chi^2*d^3*dot[1, 2]*dot[1, 4] - 2*chi^3*d^3*dot[1, 2]*dot[1, 4] - 
         8*chi^4*d^3*dot[1, 2]*dot[1, 4] - 2*chi^5*d^3*dot[1, 2]*dot[1, 4] + 
         4*chi^6*d^3*dot[1, 2]*dot[1, 4] + 2*chi^7*d^3*dot[1, 2]*dot[1, 4] - 
         128*chi^2*dot[1, 4]^2 - 96*chi^3*dot[1, 4]^2 - 
         128*chi^4*dot[1, 4]^2 - 32*chi^5*dot[1, 4]^2 + 8*d*dot[1, 4]^2 + 
         40*chi*d*dot[1, 4]^2 + 200*chi^2*d*dot[1, 4]^2 + 
         88*chi^3*d*dot[1, 4]^2 + 112*chi^4*d*dot[1, 4]^2 + 
         48*chi^5*d*dot[1, 4]^2 + 16*chi^6*d*dot[1, 4]^2 + 
         2*d^2*dot[1, 4]^2 - 6*chi*d^2*dot[1, 4]^2 - 64*chi^2*d^2*
          dot[1, 4]^2 - 52*chi^3*d^2*dot[1, 4]^2 - 22*chi^4*d^2*dot[1, 4]^2 + 
         10*chi^5*d^2*dot[1, 4]^2 + 4*chi^6*d^2*dot[1, 4]^2 - 
         d^3*dot[1, 4]^2 - chi*d^3*dot[1, 4]^2 + 4*chi^2*d^3*dot[1, 4]^2 + 
         6*chi^3*d^3*dot[1, 4]^2 - chi^4*d^3*dot[1, 4]^2 - 
         5*chi^5*d^3*dot[1, 4]^2 - 2*chi^6*d^3*dot[1, 4]^2))/
       (1024*chi^4*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[1, 4]*(dot[1, 2] + dot[1, 4])*(32*chi*dot[1, 2] + 
         160*chi^2*dot[1, 2] + 32*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] - 
         32*chi*d*dot[1, 2] - 176*chi^2*d*dot[1, 2] - 24*chi^3*d*dot[1, 2] - 
         56*chi^4*d*dot[1, 2] - 24*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] + 
         10*chi*d^2*dot[1, 2] + 46*chi^2*d^2*dot[1, 2] + 
         12*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         6*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] - chi*d^3*dot[1, 2] - 
         3*chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] + 
         2*chi^4*d^3*dot[1, 2] + 3*chi^5*d^3*dot[1, 2] + 
         chi^6*d^3*dot[1, 2] - 48*chi*dot[1, 4] + 32*chi^2*dot[1, 4] - 
         48*chi^3*dot[1, 4] + 8*d*dot[1, 4] + 72*chi*d*dot[1, 4] - 
         48*chi^2*d*dot[1, 4] + 48*chi^3*d*dot[1, 4] + 8*chi^4*d*dot[1, 4] + 
         8*chi^5*d*dot[1, 4] - 6*d^2*dot[1, 4] - 30*chi*d^2*dot[1, 4] - 
         4*chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] + 
         10*chi^4*d^2*dot[1, 4] + 2*chi^5*d^2*dot[1, 4] + d^3*dot[1, 4] + 
         3*chi*d^3*dot[1, 4] + 2*chi^2*d^3*dot[1, 4] - 
         2*chi^3*d^3*dot[1, 4] - 3*chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*
        kc[1, 2]*kc[1, 3])/(1024*chi^3*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[1, 4]*(48*chi^2*dot[1, 2]^2 + 
         96*chi^3*dot[1, 2]^2 - 80*chi^4*dot[1, 2]^2 - 8*chi*d*dot[1, 2]^2 - 
         72*chi^2*d*dot[1, 2]^2 - 112*chi^3*d*dot[1, 2]^2 + 
         112*chi^4*d*dot[1, 2]^2 - 8*chi^5*d*dot[1, 2]^2 - 
         8*chi^6*d*dot[1, 2]^2 + 6*chi*d^2*dot[1, 2]^2 + 
         30*chi^2*d^2*dot[1, 2]^2 + 36*chi^3*d^2*dot[1, 2]^2 - 
         28*chi^4*d^2*dot[1, 2]^2 - 10*chi^5*d^2*dot[1, 2]^2 - 
         2*chi^6*d^2*dot[1, 2]^2 - chi*d^3*dot[1, 2]^2 - 
         3*chi^2*d^3*dot[1, 2]^2 - 2*chi^3*d^3*dot[1, 2]^2 + 
         2*chi^4*d^3*dot[1, 2]^2 + 3*chi^5*d^3*dot[1, 2]^2 + 
         chi^6*d^3*dot[1, 2]^2 + 64*chi^2*dot[1, 2]*dot[1, 4] + 
         320*chi^3*dot[1, 2]*dot[1, 4] + 64*chi^4*dot[1, 2]*dot[1, 4] + 
         64*chi^5*dot[1, 2]*dot[1, 4] - 8*d*dot[1, 2]*dot[1, 4] - 
         24*chi*d*dot[1, 2]*dot[1, 4] - 88*chi^2*d*dot[1, 2]*dot[1, 4] - 
         360*chi^3*d*dot[1, 2]*dot[1, 4] - 40*chi^4*d*dot[1, 2]*dot[1, 4] - 
         88*chi^5*d*dot[1, 2]*dot[1, 4] - 24*chi^6*d*dot[1, 2]*dot[1, 4] - 
         8*chi^7*d*dot[1, 2]*dot[1, 4] - 2*d^2*dot[1, 2]*dot[1, 4] - 
         6*chi*d^2*dot[1, 2]*dot[1, 4] + 14*chi^2*d^2*dot[1, 2]*dot[1, 4] + 
         90*chi^3*d^2*dot[1, 2]*dot[1, 4] + 26*chi^4*d^2*dot[1, 2]*
          dot[1, 4] + 14*chi^5*d^2*dot[1, 2]*dot[1, 4] - 
         6*chi^6*d^2*dot[1, 2]*dot[1, 4] - 2*chi^7*d^2*dot[1, 2]*dot[1, 4] + 
         d^3*dot[1, 2]*dot[1, 4] + 3*chi*d^3*dot[1, 2]*dot[1, 4] + 
         chi^2*d^3*dot[1, 2]*dot[1, 4] - 5*chi^3*d^3*dot[1, 2]*dot[1, 4] - 
         5*chi^4*d^3*dot[1, 2]*dot[1, 4] + chi^5*d^3*dot[1, 2]*dot[1, 4] + 
         3*chi^6*d^3*dot[1, 2]*dot[1, 4] + chi^7*d^3*dot[1, 2]*dot[1, 4] - 
         48*chi^2*dot[1, 4]^2 + 32*chi^3*dot[1, 4]^2 - 48*chi^4*dot[1, 4]^2 + 
         8*chi*d*dot[1, 4]^2 + 72*chi^2*d*dot[1, 4]^2 - 
         48*chi^3*d*dot[1, 4]^2 + 48*chi^4*d*dot[1, 4]^2 + 
         8*chi^5*d*dot[1, 4]^2 + 8*chi^6*d*dot[1, 4]^2 - 
         6*chi*d^2*dot[1, 4]^2 - 30*chi^2*d^2*dot[1, 4]^2 - 
         4*chi^3*d^2*dot[1, 4]^2 - 4*chi^4*d^2*dot[1, 4]^2 + 
         10*chi^5*d^2*dot[1, 4]^2 + 2*chi^6*d^2*dot[1, 4]^2 + 
         chi*d^3*dot[1, 4]^2 + 3*chi^2*d^3*dot[1, 4]^2 + 
         2*chi^3*d^3*dot[1, 4]^2 - 2*chi^4*d^3*dot[1, 4]^2 - 
         3*chi^5*d^3*dot[1, 4]^2 - chi^6*d^3*dot[1, 4]^2)*kc[1, 2]*kc[2, 3])/
       (1024*chi^4*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      ((-1 + chi)*d*cc[1, 3]*(-2*chi*dot[1, 2] + 2*chi^3*dot[1, 2] + 
         chi*d*dot[1, 2] + chi^3*d*dot[1, 2] - 2*dot[1, 4] - 
         4*chi*dot[1, 4] - 2*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[1, 2]*kc[2, 4])/(1024*chi^4*(1 + chi)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) - ((-4*chi + 20*chi^2 + 8*chi^3 - 4*d + 
         2*chi*d - 20*chi^2*d - 6*chi^3*d + d^2 - chi*d^2 + 3*chi^2*d^2 + 
         chi^3*d^2)*cc[1, 2]*dot[1, 4]*kc[1, 3]*kc[2, 4])/
       (256*chi^3*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-4*chi + 20*chi^2 + 8*chi^3 - 4*d + 2*chi*d - 20*chi^2*d - 
         6*chi^3*d + d^2 - chi*d^2 + 3*chi^2*d^2 + chi^3*d^2)*cc[1, 2]*
        (dot[1, 2] + dot[1, 4])*kc[2, 3]*kc[2, 4])/(256*chi^3*(1 + chi)^3*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      (cc[3, 4]*(32*chi^2*dot[1, 2]^2 + 32*chi^3*dot[1, 2]^2 + 
         160*chi^4*dot[1, 2]^2 + 32*chi^5*dot[1, 2]^2 - 
         32*chi^2*d*dot[1, 2]^2 - 16*chi^3*d*dot[1, 2]^2 - 
         184*chi^4*d*dot[1, 2]^2 - 56*chi^5*d*dot[1, 2]^2 - 
         24*chi^6*d*dot[1, 2]^2 - 8*chi^7*d*dot[1, 2]^2 + 
         10*chi^2*d^2*dot[1, 2]^2 + 14*chi^3*d^2*dot[1, 2]^2 + 
         44*chi^4*d^2*dot[1, 2]^2 + 4*chi^5*d^2*dot[1, 2]^2 - 
         6*chi^6*d^2*dot[1, 2]^2 - 2*chi^7*d^2*dot[1, 2]^2 - 
         chi^2*d^3*dot[1, 2]^2 - 3*chi^3*d^3*dot[1, 2]^2 - 
         2*chi^4*d^3*dot[1, 2]^2 + 2*chi^5*d^3*dot[1, 2]^2 + 
         3*chi^6*d^3*dot[1, 2]^2 + chi^7*d^3*dot[1, 2]^2 + 
         16*chi^2*dot[1, 2]*dot[1, 4] - 192*chi^3*dot[1, 2]*dot[1, 4] + 
         16*chi^4*dot[1, 2]*dot[1, 4] - 32*chi^5*dot[1, 2]*dot[1, 4] + 
         16*chi*d*dot[1, 2]*dot[1, 4] + 8*chi^2*d*dot[1, 2]*dot[1, 4] + 
         232*chi^3*d*dot[1, 2]*dot[1, 4] - 56*chi^4*d*dot[1, 2]*dot[1, 4] + 
         24*chi^5*d*dot[1, 2]*dot[1, 4] - 4*chi*d^2*dot[1, 2]*dot[1, 4] - 
         40*chi^3*d^2*dot[1, 2]*dot[1, 4] + 16*chi^4*d^2*dot[1, 2]*
          dot[1, 4] - 4*chi^5*d^2*dot[1, 2]*dot[1, 4] + 
         48*chi^2*dot[1, 4]^2 - 32*chi^3*dot[1, 4]^2 + 48*chi^4*dot[1, 4]^2 - 
         8*d*dot[1, 4]^2 - 8*chi*d*dot[1, 4]^2 - 48*chi^2*d*dot[1, 4]^2 + 
         48*chi^3*d*dot[1, 4]^2 - 72*chi^4*d*dot[1, 4]^2 - 
         8*chi^5*d*dot[1, 4]^2 - 2*d^2*dot[1, 4]^2 - 10*chi*d^2*dot[1, 4]^2 + 
         4*chi^2*d^2*dot[1, 4]^2 + 4*chi^3*d^2*dot[1, 4]^2 + 
         30*chi^4*d^2*dot[1, 4]^2 + 6*chi^5*d^2*dot[1, 4]^2 + 
         d^3*dot[1, 4]^2 + 3*chi*d^3*dot[1, 4]^2 + 2*chi^2*d^3*dot[1, 4]^2 - 
         2*chi^3*d^3*dot[1, 4]^2 - 3*chi^4*d^3*dot[1, 4]^2 - 
         chi^5*d^3*dot[1, 4]^2)*kc[1, 2]*kc[3, 1])/(1024*chi^4*(1 + chi)^4*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 4]*(8*chi^2*dot[1, 2]^2 - 24*chi^3*dot[1, 2]^2 - 
         6*chi^2*d*dot[1, 2]^2 + 18*chi^3*d*dot[1, 2]^2 + 
         2*chi^4*d*dot[1, 2]^2 + 2*chi^5*d*dot[1, 2]^2 + 
         chi^2*d^2*dot[1, 2]^2 - 3*chi^3*d^2*dot[1, 2]^2 + 
         chi^4*d^2*dot[1, 2]^2 + chi^5*d^2*dot[1, 2]^2 + 
         24*chi^2*dot[1, 2]*dot[1, 4] - 8*chi^3*dot[1, 2]*dot[1, 4] + 
         4*chi*d*dot[1, 2]*dot[1, 4] - 18*chi^2*d*dot[1, 2]*dot[1, 4] - 
         2*chi^3*d*dot[1, 2]*dot[1, 4] - 2*chi^4*d*dot[1, 2]*dot[1, 4] + 
         2*chi^5*d*dot[1, 2]*dot[1, 4] - 2*chi*d^2*dot[1, 2]*dot[1, 4] + 
         3*chi^2*d^2*dot[1, 2]*dot[1, 4] - chi^3*d^2*dot[1, 2]*dot[1, 4] - 
         chi^4*d^2*dot[1, 2]*dot[1, 4] + chi^5*d^2*dot[1, 2]*dot[1, 4] + 
         2*d*dot[1, 4]^2 + 4*chi*d*dot[1, 4]^2 - 4*chi^3*d*dot[1, 4]^2 - 
         2*chi^4*d*dot[1, 4]^2 + d^2*dot[1, 4]^2 - chi^4*d^2*dot[1, 4]^2)*
        kc[1, 3]*kc[3, 1])/(1024*chi^4*(1 + chi)^2*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-1 + chi)*d*cc[2, 4]*dot[1, 4]*
        (-2*chi*dot[1, 2] + 2*chi^3*dot[1, 2] + chi*d*dot[1, 2] + 
         chi^3*d*dot[1, 2] - 2*dot[1, 4] - 4*chi*dot[1, 4] - 
         2*chi^2*dot[1, 4] - d*dot[1, 4] - chi^2*d*dot[1, 4])*kc[2, 3]*
        kc[3, 1])/(1024*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 3]*(32*chi*dot[1, 2] + 160*chi^2*dot[1, 2] + 
         32*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] - 32*chi*d*dot[1, 2] - 
         176*chi^2*d*dot[1, 2] - 24*chi^3*d*dot[1, 2] - 
         56*chi^4*d*dot[1, 2] - 24*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] + 
         10*chi*d^2*dot[1, 2] + 46*chi^2*d^2*dot[1, 2] + 
         12*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         6*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] - chi*d^3*dot[1, 2] - 
         3*chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] + 
         2*chi^4*d^3*dot[1, 2] + 3*chi^5*d^3*dot[1, 2] + 
         chi^6*d^3*dot[1, 2] - 48*chi*dot[1, 4] + 32*chi^2*dot[1, 4] - 
         48*chi^3*dot[1, 4] + 8*d*dot[1, 4] + 72*chi*d*dot[1, 4] - 
         48*chi^2*d*dot[1, 4] + 48*chi^3*d*dot[1, 4] + 8*chi^4*d*dot[1, 4] + 
         8*chi^5*d*dot[1, 4] - 6*d^2*dot[1, 4] - 30*chi*d^2*dot[1, 4] - 
         4*chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] + 
         10*chi^4*d^2*dot[1, 4] + 2*chi^5*d^2*dot[1, 4] + d^3*dot[1, 4] + 
         3*chi*d^3*dot[1, 4] + 2*chi^2*d^3*dot[1, 4] - 
         2*chi^3*d^3*dot[1, 4] - 3*chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*
        kc[2, 4]*kc[3, 1])/(1024*chi^3*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - ((32*chi^2*dot[1, 2] + 160*chi^3*dot[1, 2] + 
         32*chi^4*dot[1, 2] + 32*chi^5*dot[1, 2] + 8*chi*d*dot[1, 2] - 
         16*chi^2*d*dot[1, 2] - 184*chi^3*d*dot[1, 2] - 
         56*chi^4*d*dot[1, 2] - 64*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] - 
         6*chi*d^2*dot[1, 2] - 2*chi^2*d^2*dot[1, 2] + 
         44*chi^3*d^2*dot[1, 2] + 20*chi^4*d^2*dot[1, 2] + 
         10*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] - 
         2*chi^4*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] - 
         48*chi^2*dot[1, 4] + 32*chi^3*dot[1, 4] - 48*chi^4*dot[1, 4] + 
         8*d*dot[1, 4] + 8*chi*d*dot[1, 4] + 48*chi^2*d*dot[1, 4] - 
         48*chi^3*d*dot[1, 4] + 72*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] + 
         2*d^2*dot[1, 4] + 10*chi*d^2*dot[1, 4] - 4*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 30*chi^4*d^2*dot[1, 4] - 
         6*chi^5*d^2*dot[1, 4] - d^3*dot[1, 4] - 3*chi*d^3*dot[1, 4] - 
         2*chi^2*d^3*dot[1, 4] + 2*chi^3*d^3*dot[1, 4] + 
         3*chi^4*d^3*dot[1, 4] + chi^5*d^3*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[2, 4]*kc[3, 1])/(1024*chi^4*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((32*chi^2*dot[1, 2] + 160*chi^3*dot[1, 2] + 
         32*chi^4*dot[1, 2] + 32*chi^5*dot[1, 2] - 24*chi*d*dot[1, 2] - 
         80*chi^2*d*dot[1, 2] - 184*chi^3*d*dot[1, 2] + 8*chi^4*d*dot[1, 2] - 
         32*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] + 10*chi*d^2*dot[1, 2] + 
         30*chi^2*d^2*dot[1, 2] + 44*chi^3*d^2*dot[1, 2] - 
         12*chi^4*d^2*dot[1, 2] - 6*chi^5*d^2*dot[1, 2] - 
         2*chi^6*d^2*dot[1, 2] - chi*d^3*dot[1, 2] - 3*chi^2*d^3*dot[1, 2] - 
         2*chi^3*d^3*dot[1, 2] + 2*chi^4*d^3*dot[1, 2] + 
         3*chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] - 48*chi^2*dot[1, 4] + 
         32*chi^3*dot[1, 4] - 48*chi^4*dot[1, 4] + 8*d*dot[1, 4] + 
         8*chi*d*dot[1, 4] + 48*chi^2*d*dot[1, 4] - 48*chi^3*d*dot[1, 4] + 
         72*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] + 2*d^2*dot[1, 4] + 
         10*chi*d^2*dot[1, 4] - 4*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 30*chi^4*d^2*dot[1, 4] - 
         6*chi^5*d^2*dot[1, 4] - d^3*dot[1, 4] - 3*chi*d^3*dot[1, 4] - 
         2*chi^2*d^3*dot[1, 4] + 2*chi^3*d^3*dot[1, 4] + 
         3*chi^4*d^3*dot[1, 4] + chi^5*d^3*dot[1, 4])*kc[1, 2]*kc[2, 3]*
        kc[2, 4]*kc[3, 1])/(1024*chi^4*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-1 + chi)*d*cc[1, 3]*(dot[1, 2] + dot[1, 4])*
        (-2*chi*dot[1, 2] + 2*chi^3*dot[1, 2] + chi*d*dot[1, 2] + 
         chi^3*d*dot[1, 2] - 2*dot[1, 4] - 4*chi*dot[1, 4] - 
         2*chi^2*dot[1, 4] - d*dot[1, 4] - chi^2*d*dot[1, 4])*kc[1, 2]*
        kc[3, 4])/(1024*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      (cc[1, 2]*(32*chi^2*dot[1, 2]^2 + 32*chi^3*dot[1, 2]^2 + 
         160*chi^4*dot[1, 2]^2 + 32*chi^5*dot[1, 2]^2 - 
         32*chi^2*d*dot[1, 2]^2 - 16*chi^3*d*dot[1, 2]^2 - 
         184*chi^4*d*dot[1, 2]^2 - 56*chi^5*d*dot[1, 2]^2 - 
         24*chi^6*d*dot[1, 2]^2 - 8*chi^7*d*dot[1, 2]^2 + 
         10*chi^2*d^2*dot[1, 2]^2 + 14*chi^3*d^2*dot[1, 2]^2 + 
         44*chi^4*d^2*dot[1, 2]^2 + 4*chi^5*d^2*dot[1, 2]^2 - 
         6*chi^6*d^2*dot[1, 2]^2 - 2*chi^7*d^2*dot[1, 2]^2 - 
         chi^2*d^3*dot[1, 2]^2 - 3*chi^3*d^3*dot[1, 2]^2 - 
         2*chi^4*d^3*dot[1, 2]^2 + 2*chi^5*d^3*dot[1, 2]^2 + 
         3*chi^6*d^3*dot[1, 2]^2 + chi^7*d^3*dot[1, 2]^2 + 
         16*chi^2*dot[1, 2]*dot[1, 4] - 192*chi^3*dot[1, 2]*dot[1, 4] + 
         16*chi^4*dot[1, 2]*dot[1, 4] - 32*chi^5*dot[1, 2]*dot[1, 4] + 
         16*chi*d*dot[1, 2]*dot[1, 4] + 8*chi^2*d*dot[1, 2]*dot[1, 4] + 
         232*chi^3*d*dot[1, 2]*dot[1, 4] - 56*chi^4*d*dot[1, 2]*dot[1, 4] + 
         24*chi^5*d*dot[1, 2]*dot[1, 4] - 4*chi*d^2*dot[1, 2]*dot[1, 4] - 
         40*chi^3*d^2*dot[1, 2]*dot[1, 4] + 16*chi^4*d^2*dot[1, 2]*
          dot[1, 4] - 4*chi^5*d^2*dot[1, 2]*dot[1, 4] + 
         48*chi^2*dot[1, 4]^2 - 32*chi^3*dot[1, 4]^2 + 48*chi^4*dot[1, 4]^2 - 
         8*d*dot[1, 4]^2 - 8*chi*d*dot[1, 4]^2 - 48*chi^2*d*dot[1, 4]^2 + 
         48*chi^3*d*dot[1, 4]^2 - 72*chi^4*d*dot[1, 4]^2 - 
         8*chi^5*d*dot[1, 4]^2 - 2*d^2*dot[1, 4]^2 - 10*chi*d^2*dot[1, 4]^2 + 
         4*chi^2*d^2*dot[1, 4]^2 + 4*chi^3*d^2*dot[1, 4]^2 + 
         30*chi^4*d^2*dot[1, 4]^2 + 6*chi^5*d^2*dot[1, 4]^2 + 
         d^3*dot[1, 4]^2 + 3*chi*d^3*dot[1, 4]^2 + 2*chi^2*d^3*dot[1, 4]^2 - 
         2*chi^3*d^3*dot[1, 4]^2 - 3*chi^4*d^3*dot[1, 4]^2 - 
         chi^5*d^3*dot[1, 4]^2)*kc[1, 3]*kc[3, 4])/(1024*chi^4*(1 + chi)^4*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      (cc[1, 2]*(16*chi^2*dot[1, 2]^2 + 96*chi^3*dot[1, 2]^2 + 
         272*chi^4*dot[1, 2]^2 + 64*chi^5*dot[1, 2]^2 - 
         16*chi*d*dot[1, 2]^2 - 40*chi^2*d*dot[1, 2]^2 - 
         88*chi^3*d*dot[1, 2]^2 - 288*chi^4*d*dot[1, 2]^2 - 
         80*chi^5*d*dot[1, 2]^2 - 24*chi^6*d*dot[1, 2]^2 - 
         8*chi^7*d*dot[1, 2]^2 + 4*chi*d^2*dot[1, 2]^2 + 
         10*chi^2*d^2*dot[1, 2]^2 + 22*chi^3*d^2*dot[1, 2]^2 + 
         60*chi^4*d^2*dot[1, 2]^2 + 8*chi^5*d^2*dot[1, 2]^2 - 
         6*chi^6*d^2*dot[1, 2]^2 - 2*chi^7*d^2*dot[1, 2]^2 - 
         chi^2*d^3*dot[1, 2]^2 - 3*chi^3*d^3*dot[1, 2]^2 - 
         2*chi^4*d^3*dot[1, 2]^2 + 2*chi^5*d^3*dot[1, 2]^2 + 
         3*chi^6*d^3*dot[1, 2]^2 + chi^7*d^3*dot[1, 2]^2 - 
         128*chi^3*dot[1, 2]*dot[1, 4] + 128*chi^4*dot[1, 2]*dot[1, 4] + 
         160*chi^3*d*dot[1, 2]*dot[1, 4] - 160*chi^4*d*dot[1, 2]*dot[1, 4] - 
         32*chi^3*d^2*dot[1, 2]*dot[1, 4] + 32*chi^4*d^2*dot[1, 2]*
          dot[1, 4] + 48*chi^2*dot[1, 4]^2 - 32*chi^3*dot[1, 4]^2 + 
         48*chi^4*dot[1, 4]^2 - 8*d*dot[1, 4]^2 - 8*chi*d*dot[1, 4]^2 - 
         48*chi^2*d*dot[1, 4]^2 + 48*chi^3*d*dot[1, 4]^2 - 
         72*chi^4*d*dot[1, 4]^2 - 8*chi^5*d*dot[1, 4]^2 - 2*d^2*dot[1, 4]^2 - 
         10*chi*d^2*dot[1, 4]^2 + 4*chi^2*d^2*dot[1, 4]^2 + 
         4*chi^3*d^2*dot[1, 4]^2 + 30*chi^4*d^2*dot[1, 4]^2 + 
         6*chi^5*d^2*dot[1, 4]^2 + d^3*dot[1, 4]^2 + 3*chi*d^3*dot[1, 4]^2 + 
         2*chi^2*d^3*dot[1, 4]^2 - 2*chi^3*d^3*dot[1, 4]^2 - 
         3*chi^4*d^3*dot[1, 4]^2 - chi^5*d^3*dot[1, 4]^2)*kc[2, 3]*kc[3, 4])/
       (1024*chi^4*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[2, 3]*(dot[1, 2] + dot[1, 4])*(32*chi*dot[1, 2] + 
         160*chi^2*dot[1, 2] + 32*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] - 
         32*chi*d*dot[1, 2] - 176*chi^2*d*dot[1, 2] - 24*chi^3*d*dot[1, 2] - 
         56*chi^4*d*dot[1, 2] - 24*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] + 
         10*chi*d^2*dot[1, 2] + 46*chi^2*d^2*dot[1, 2] + 
         12*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         6*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] - chi*d^3*dot[1, 2] - 
         3*chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] + 
         2*chi^4*d^3*dot[1, 2] + 3*chi^5*d^3*dot[1, 2] + 
         chi^6*d^3*dot[1, 2] - 48*chi*dot[1, 4] + 32*chi^2*dot[1, 4] - 
         48*chi^3*dot[1, 4] + 8*d*dot[1, 4] + 72*chi*d*dot[1, 4] - 
         48*chi^2*d*dot[1, 4] + 48*chi^3*d*dot[1, 4] + 8*chi^4*d*dot[1, 4] + 
         8*chi^5*d*dot[1, 4] - 6*d^2*dot[1, 4] - 30*chi*d^2*dot[1, 4] - 
         4*chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] + 
         10*chi^4*d^2*dot[1, 4] + 2*chi^5*d^2*dot[1, 4] + d^3*dot[1, 4] + 
         3*chi*d^3*dot[1, 4] + 2*chi^2*d^3*dot[1, 4] - 
         2*chi^3*d^3*dot[1, 4] - 3*chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*
        kc[3, 1]*kc[3, 4])/(1024*chi^3*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((-16*chi^2*dot[1, 2] - 2*chi*d*dot[1, 2] + 
         14*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         chi*d^2*dot[1, 2] - 3*chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] - 2*d*dot[1, 4] - 2*chi*d*dot[1, 4] + 
         2*chi^2*d*dot[1, 4] + 2*chi^3*d*dot[1, 4] - d^2*dot[1, 4] + 
         chi*d^2*dot[1, 4] - chi^2*d^2*dot[1, 4] + chi^3*d^2*dot[1, 4])*
        kc[1, 2]*kc[1, 3]*kc[3, 1]*kc[3, 4])/(1024*chi^4*(1 + chi)*(-3 + d)*
        (-1 + d)*dot[1, 2]^6) - ((-16*chi^2*dot[1, 2] + 6*chi*d*dot[1, 2] + 
         6*chi^2*d*dot[1, 2] + 2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - 
         chi*d^2*dot[1, 2] - chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + 
         chi^4*d^2*dot[1, 2] - 2*d*dot[1, 4] + 6*chi*d*dot[1, 4] - 
         6*chi^2*d*dot[1, 4] + 2*chi^3*d*dot[1, 4] - d^2*dot[1, 4] - 
         chi*d^2*dot[1, 4] + chi^2*d^2*dot[1, 4] + chi^3*d^2*dot[1, 4])*
        kc[1, 2]*kc[2, 3]*kc[3, 1]*kc[3, 4])/(1024*chi^4*(1 + chi)*(-3 + d)*
        (-1 + d)*dot[1, 2]^6) - (cc[3, 4]*(16*chi^2*dot[1, 2]^2 + 
         96*chi^3*dot[1, 2]^2 + 272*chi^4*dot[1, 2]^2 + 
         64*chi^5*dot[1, 2]^2 - 16*chi*d*dot[1, 2]^2 - 
         40*chi^2*d*dot[1, 2]^2 - 88*chi^3*d*dot[1, 2]^2 - 
         288*chi^4*d*dot[1, 2]^2 - 80*chi^5*d*dot[1, 2]^2 - 
         24*chi^6*d*dot[1, 2]^2 - 8*chi^7*d*dot[1, 2]^2 + 
         4*chi*d^2*dot[1, 2]^2 + 10*chi^2*d^2*dot[1, 2]^2 + 
         22*chi^3*d^2*dot[1, 2]^2 + 60*chi^4*d^2*dot[1, 2]^2 + 
         8*chi^5*d^2*dot[1, 2]^2 - 6*chi^6*d^2*dot[1, 2]^2 - 
         2*chi^7*d^2*dot[1, 2]^2 - chi^2*d^3*dot[1, 2]^2 - 
         3*chi^3*d^3*dot[1, 2]^2 - 2*chi^4*d^3*dot[1, 2]^2 + 
         2*chi^5*d^3*dot[1, 2]^2 + 3*chi^6*d^3*dot[1, 2]^2 + 
         chi^7*d^3*dot[1, 2]^2 - 128*chi^3*dot[1, 2]*dot[1, 4] + 
         128*chi^4*dot[1, 2]*dot[1, 4] + 160*chi^3*d*dot[1, 2]*dot[1, 4] - 
         160*chi^4*d*dot[1, 2]*dot[1, 4] - 32*chi^3*d^2*dot[1, 2]*dot[1, 4] + 
         32*chi^4*d^2*dot[1, 2]*dot[1, 4] + 48*chi^2*dot[1, 4]^2 - 
         32*chi^3*dot[1, 4]^2 + 48*chi^4*dot[1, 4]^2 - 8*d*dot[1, 4]^2 - 
         8*chi*d*dot[1, 4]^2 - 48*chi^2*d*dot[1, 4]^2 + 
         48*chi^3*d*dot[1, 4]^2 - 72*chi^4*d*dot[1, 4]^2 - 
         8*chi^5*d*dot[1, 4]^2 - 2*d^2*dot[1, 4]^2 - 10*chi*d^2*dot[1, 4]^2 + 
         4*chi^2*d^2*dot[1, 4]^2 + 4*chi^3*d^2*dot[1, 4]^2 + 
         30*chi^4*d^2*dot[1, 4]^2 + 6*chi^5*d^2*dot[1, 4]^2 + 
         d^3*dot[1, 4]^2 + 3*chi*d^3*dot[1, 4]^2 + 2*chi^2*d^3*dot[1, 4]^2 - 
         2*chi^3*d^3*dot[1, 4]^2 - 3*chi^4*d^3*dot[1, 4]^2 - 
         chi^5*d^3*dot[1, 4]^2)*kc[1, 2]*kc[4, 1])/(1024*chi^4*(1 + chi)^4*
        (-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      ((-1 + chi)*d*cc[2, 4]*dot[1, 4]*(-2*chi*dot[1, 2] + 
         2*chi^3*dot[1, 2] + chi*d*dot[1, 2] + chi^3*d*dot[1, 2] - 
         2*dot[1, 4] - 4*chi*dot[1, 4] - 2*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[1, 3]*kc[4, 1])/(1024*chi^4*(1 + chi)*(-3 + d)*
        (-1 + d)*dot[1, 2]^6) + ((-1 + chi)*d*cc[2, 4]*
        (dot[1, 2] + dot[1, 4])*(-2*chi*dot[1, 2] + 2*chi^3*dot[1, 2] + 
         chi*d*dot[1, 2] + chi^3*d*dot[1, 2] - 2*dot[1, 4] - 
         4*chi*dot[1, 4] - 2*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[2, 3]*kc[4, 1])/(1024*chi^4*(1 + chi)*(-3 + d)*
        (-1 + d)*dot[1, 2]^6) - (cc[2, 3]*(-16*chi^2*dot[1, 2] + 
         80*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] + 8*chi*d*dot[1, 2] + 
         32*chi^2*d*dot[1, 2] - 96*chi^3*d*dot[1, 2] - 40*chi^4*d*dot[1, 2] - 
         8*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] - 
         14*chi^2*d^2*dot[1, 2] + 24*chi^3*d^2*dot[1, 2] + 
         16*chi^4*d^2*dot[1, 2] - 2*chi^5*d^2*dot[1, 2] - 
         2*chi^6*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + chi^2*d^3*dot[1, 2] - 
         2*chi^3*d^3*dot[1, 2] - 2*chi^4*d^3*dot[1, 2] + 
         chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] - 80*chi^2*dot[1, 4] - 
         48*chi^3*dot[1, 4] - 32*chi^4*dot[1, 4] + 8*d*dot[1, 4] + 
         24*chi*d*dot[1, 4] + 104*chi^2*d*dot[1, 4] + 32*chi^3*d*dot[1, 4] + 
         32*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] + 2*d^2*dot[1, 4] - 
         2*chi*d^2*dot[1, 4] - 32*chi^2*d^2*dot[1, 4] - 
         16*chi^3*d^2*dot[1, 4] - 2*chi^4*d^2*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 4] - d^3*dot[1, 4] - chi*d^3*dot[1, 4] + 
         2*chi^2*d^3*dot[1, 4] + 2*chi^3*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*kc[2, 4]*kc[4, 1])/
       (1024*chi^4*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-16*chi^2*dot[1, 2] + 80*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] + 
         8*chi*d*dot[1, 2] + 32*chi^2*d*dot[1, 2] - 96*chi^3*d*dot[1, 2] - 
         40*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] - 
         6*chi*d^2*dot[1, 2] - 14*chi^2*d^2*dot[1, 2] + 
         24*chi^3*d^2*dot[1, 2] + 16*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] - 
         2*chi^4*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] - 
         8*d*dot[1, 4] + 8*chi*d*dot[1, 4] + 16*chi^2*d*dot[1, 4] - 
         16*chi^3*d*dot[1, 4] - 8*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] - 
         2*d^2*dot[1, 4] - 14*chi*d^2*dot[1, 4] - 12*chi^2*d^2*dot[1, 4] + 
         12*chi^3*d^2*dot[1, 4] + 14*chi^4*d^2*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 4] + d^3*dot[1, 4] + 3*chi*d^3*dot[1, 4] + 
         2*chi^2*d^3*dot[1, 4] - 2*chi^3*d^3*dot[1, 4] - 
         3*chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[2, 4]*kc[4, 1])/(1024*chi^4*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-16*chi^2*dot[1, 2] + 4*d*dot[1, 2] - 
         6*chi*d*dot[1, 2] + 18*chi^2*d*dot[1, 2] - 2*chi^3*d*dot[1, 2] + 
         2*chi^4*d*dot[1, 2] + 2*d^2*dot[1, 2] + chi*d^2*dot[1, 2] - 
         3*chi^2*d^2*dot[1, 2] - chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 
         2*d*dot[1, 4] - 6*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] - 
         2*chi^3*d*dot[1, 4] + d^2*dot[1, 4] + chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - chi^3*d^2*dot[1, 4])*kc[1, 2]*kc[2, 3]*
        kc[2, 4]*kc[4, 1])/(1024*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + (cc[2, 3]*(48*chi^2*dot[1, 2]^2 + 
         96*chi^3*dot[1, 2]^2 - 80*chi^4*dot[1, 2]^2 - 8*chi*d*dot[1, 2]^2 - 
         72*chi^2*d*dot[1, 2]^2 - 112*chi^3*d*dot[1, 2]^2 + 
         112*chi^4*d*dot[1, 2]^2 - 8*chi^5*d*dot[1, 2]^2 - 
         8*chi^6*d*dot[1, 2]^2 + 6*chi*d^2*dot[1, 2]^2 + 
         30*chi^2*d^2*dot[1, 2]^2 + 36*chi^3*d^2*dot[1, 2]^2 - 
         28*chi^4*d^2*dot[1, 2]^2 - 10*chi^5*d^2*dot[1, 2]^2 - 
         2*chi^6*d^2*dot[1, 2]^2 - chi*d^3*dot[1, 2]^2 - 
         3*chi^2*d^3*dot[1, 2]^2 - 2*chi^3*d^3*dot[1, 2]^2 + 
         2*chi^4*d^3*dot[1, 2]^2 + 3*chi^5*d^3*dot[1, 2]^2 + 
         chi^6*d^3*dot[1, 2]^2 + 64*chi^2*dot[1, 2]*dot[1, 4] + 
         320*chi^3*dot[1, 2]*dot[1, 4] + 64*chi^4*dot[1, 2]*dot[1, 4] + 
         64*chi^5*dot[1, 2]*dot[1, 4] - 8*d*dot[1, 2]*dot[1, 4] - 
         24*chi*d*dot[1, 2]*dot[1, 4] - 88*chi^2*d*dot[1, 2]*dot[1, 4] - 
         360*chi^3*d*dot[1, 2]*dot[1, 4] - 40*chi^4*d*dot[1, 2]*dot[1, 4] - 
         88*chi^5*d*dot[1, 2]*dot[1, 4] - 24*chi^6*d*dot[1, 2]*dot[1, 4] - 
         8*chi^7*d*dot[1, 2]*dot[1, 4] - 2*d^2*dot[1, 2]*dot[1, 4] - 
         6*chi*d^2*dot[1, 2]*dot[1, 4] + 14*chi^2*d^2*dot[1, 2]*dot[1, 4] + 
         90*chi^3*d^2*dot[1, 2]*dot[1, 4] + 26*chi^4*d^2*dot[1, 2]*
          dot[1, 4] + 14*chi^5*d^2*dot[1, 2]*dot[1, 4] - 
         6*chi^6*d^2*dot[1, 2]*dot[1, 4] - 2*chi^7*d^2*dot[1, 2]*dot[1, 4] + 
         d^3*dot[1, 2]*dot[1, 4] + 3*chi*d^3*dot[1, 2]*dot[1, 4] + 
         chi^2*d^3*dot[1, 2]*dot[1, 4] - 5*chi^3*d^3*dot[1, 2]*dot[1, 4] - 
         5*chi^4*d^3*dot[1, 2]*dot[1, 4] + chi^5*d^3*dot[1, 2]*dot[1, 4] + 
         3*chi^6*d^3*dot[1, 2]*dot[1, 4] + chi^7*d^3*dot[1, 2]*dot[1, 4] - 
         48*chi^2*dot[1, 4]^2 + 32*chi^3*dot[1, 4]^2 - 48*chi^4*dot[1, 4]^2 + 
         8*chi*d*dot[1, 4]^2 + 72*chi^2*d*dot[1, 4]^2 - 
         48*chi^3*d*dot[1, 4]^2 + 48*chi^4*d*dot[1, 4]^2 + 
         8*chi^5*d*dot[1, 4]^2 + 8*chi^6*d*dot[1, 4]^2 - 
         6*chi*d^2*dot[1, 4]^2 - 30*chi^2*d^2*dot[1, 4]^2 - 
         4*chi^3*d^2*dot[1, 4]^2 - 4*chi^4*d^2*dot[1, 4]^2 + 
         10*chi^5*d^2*dot[1, 4]^2 + 2*chi^6*d^2*dot[1, 4]^2 + 
         chi*d^3*dot[1, 4]^2 + 3*chi^2*d^3*dot[1, 4]^2 + 
         2*chi^3*d^3*dot[1, 4]^2 - 2*chi^4*d^3*dot[1, 4]^2 - 
         3*chi^5*d^3*dot[1, 4]^2 - chi^6*d^3*dot[1, 4]^2)*kc[3, 4]*kc[4, 1])/
       (1024*chi^4*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^6) - 
      ((-16*chi^2*dot[1, 2] + 6*chi*d*dot[1, 2] + 6*chi^2*d*dot[1, 2] + 
         2*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] - chi*d^2*dot[1, 2] - 
         chi^2*d^2*dot[1, 2] + chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] - 
         2*d*dot[1, 4] + 6*chi*d*dot[1, 4] - 6*chi^2*d*dot[1, 4] + 
         2*chi^3*d*dot[1, 4] - d^2*dot[1, 4] - chi*d^2*dot[1, 4] + 
         chi^2*d^2*dot[1, 4] + chi^3*d^2*dot[1, 4])*kc[1, 2]*kc[1, 3]*
        kc[3, 4]*kc[4, 1])/(1024*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((-1 + chi)*d*(2 - 4*chi + 2*chi^2 + d + 2*chi*d + 
         chi^2*d)*(dot[1, 2] + dot[1, 4])*kc[1, 2]*kc[2, 3]*kc[3, 4]*
        kc[4, 1])/(512*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*dot[1, 2]^6) + 
      (cc[1, 4]*(32*chi*dot[1, 2] + 160*chi^2*dot[1, 2] + 
         32*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] - 32*chi*d*dot[1, 2] - 
         176*chi^2*d*dot[1, 2] - 24*chi^3*d*dot[1, 2] - 
         56*chi^4*d*dot[1, 2] - 24*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] + 
         10*chi*d^2*dot[1, 2] + 46*chi^2*d^2*dot[1, 2] + 
         12*chi^3*d^2*dot[1, 2] + 4*chi^4*d^2*dot[1, 2] - 
         6*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] - chi*d^3*dot[1, 2] - 
         3*chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] + 
         2*chi^4*d^3*dot[1, 2] + 3*chi^5*d^3*dot[1, 2] + 
         chi^6*d^3*dot[1, 2] - 48*chi*dot[1, 4] + 32*chi^2*dot[1, 4] - 
         48*chi^3*dot[1, 4] + 8*d*dot[1, 4] + 72*chi*d*dot[1, 4] - 
         48*chi^2*d*dot[1, 4] + 48*chi^3*d*dot[1, 4] + 8*chi^4*d*dot[1, 4] + 
         8*chi^5*d*dot[1, 4] - 6*d^2*dot[1, 4] - 30*chi*d^2*dot[1, 4] - 
         4*chi^2*d^2*dot[1, 4] - 4*chi^3*d^2*dot[1, 4] + 
         10*chi^4*d^2*dot[1, 4] + 2*chi^5*d^2*dot[1, 4] + d^3*dot[1, 4] + 
         3*chi*d^3*dot[1, 4] + 2*chi^2*d^3*dot[1, 4] - 
         2*chi^3*d^3*dot[1, 4] - 3*chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*
        kc[1, 3]*kc[4, 2])/(1024*chi^3*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^5) - (cc[1, 4]*(-16*chi^2*dot[1, 2] + 80*chi^3*dot[1, 2] + 
         32*chi^4*dot[1, 2] + 8*chi*d*dot[1, 2] + 32*chi^2*d*dot[1, 2] - 
         96*chi^3*d*dot[1, 2] - 40*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] - 
         8*chi^6*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] - 14*chi^2*d^2*dot[1, 2] + 
         24*chi^3*d^2*dot[1, 2] + 16*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] - 
         2*chi^4*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] - 
         80*chi^2*dot[1, 4] - 48*chi^3*dot[1, 4] - 32*chi^4*dot[1, 4] + 
         8*d*dot[1, 4] + 24*chi*d*dot[1, 4] + 104*chi^2*d*dot[1, 4] + 
         32*chi^3*d*dot[1, 4] + 32*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] + 
         2*d^2*dot[1, 4] - 2*chi*d^2*dot[1, 4] - 32*chi^2*d^2*dot[1, 4] - 
         16*chi^3*d^2*dot[1, 4] - 2*chi^4*d^2*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 4] - d^3*dot[1, 4] - chi*d^3*dot[1, 4] + 
         2*chi^2*d^3*dot[1, 4] + 2*chi^3*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*kc[2, 3]*kc[4, 2])/
       (1024*chi^4*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      (cc[1, 3]*(8*chi^2*dot[1, 2] - 24*chi^3*dot[1, 2] + 2*chi*d*dot[1, 2] - 
         6*chi^2*d*dot[1, 2] + 14*chi^3*d*dot[1, 2] + 2*chi^4*d*dot[1, 2] + 
         4*chi^5*d*dot[1, 2] - chi*d^2*dot[1, 2] + chi^2*d^2*dot[1, 2] - 
         3*chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 
         2*chi^5*d^2*dot[1, 2] + 24*chi^2*dot[1, 4] - 8*chi^3*dot[1, 4] + 
         2*d*dot[1, 4] + 6*chi*d*dot[1, 4] - 18*chi^2*d*dot[1, 4] - 
         2*chi^3*d*dot[1, 4] - 4*chi^4*d*dot[1, 4] + d^2*dot[1, 4] - 
         chi*d^2*dot[1, 4] + 3*chi^2*d^2*dot[1, 4] - chi^3*d^2*dot[1, 4] - 
         2*chi^4*d^2*dot[1, 4])*kc[2, 4]*kc[4, 2])/(1024*chi^4*(1 + chi)^2*
        (-3 + d)*(-1 + d)*dot[1, 2]^5) - 
      ((-4*chi + 20*chi^2 + 8*chi^3 - 4*d + 2*chi*d - 20*chi^2*d - 
         6*chi^3*d + d^2 - chi*d^2 + 3*chi^2*d^2 + chi^3*d^2)*cc[3, 4]*
        dot[1, 4]*kc[3, 1]*kc[4, 2])/(256*chi^3*(1 + chi)^3*(-4 + d)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) + ((-1 + chi)*(-16*chi^2*dot[1, 2] - 
         48*chi^3*dot[1, 2] - 16*chi^4*dot[1, 2] - 2*chi*d*dot[1, 2] + 
         6*chi^2*d*dot[1, 2] + 36*chi^3*d*dot[1, 2] + 16*chi^4*d*dot[1, 2] + 
         6*chi^5*d*dot[1, 2] + 2*chi^6*d*dot[1, 2] + chi*d^2*dot[1, 2] + 
         chi^2*d^2*dot[1, 2] + 2*chi^4*d^2*dot[1, 2] + 
         3*chi^5*d^2*dot[1, 2] + chi^6*d^2*dot[1, 2] - 2*d*dot[1, 4] - 
         10*chi*d*dot[1, 4] - 20*chi^2*d*dot[1, 4] - 20*chi^3*d*dot[1, 4] - 
         10*chi^4*d*dot[1, 4] - 2*chi^5*d*dot[1, 4] - d^2*dot[1, 4] - 
         3*chi*d^2*dot[1, 4] - 4*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 3*chi^4*d^2*dot[1, 4] - chi^5*d^2*dot[1, 4])*
        kc[1, 3]*kc[2, 4]*kc[3, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)^4*(-3 + d)*
        (-1 + d)*dot[1, 2]^6) + ((-16*chi^2*dot[1, 2] + 80*chi^3*dot[1, 2] + 
         32*chi^4*dot[1, 2] + 8*chi*d*dot[1, 2] + 32*chi^2*d*dot[1, 2] - 
         96*chi^3*d*dot[1, 2] - 40*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] - 
         8*chi^6*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] - 14*chi^2*d^2*dot[1, 2] + 
         24*chi^3*d^2*dot[1, 2] + 16*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] - 
         2*chi^4*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] - 
         8*d*dot[1, 4] - 24*chi*d*dot[1, 4] - 16*chi^2*d*dot[1, 4] + 
         16*chi^3*d*dot[1, 4] + 24*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] - 
         2*d^2*dot[1, 4] + 2*chi*d^2*dot[1, 4] + 4*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 2*chi^4*d^2*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 4] + d^3*dot[1, 4] + chi*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*kc[2, 3]*kc[2, 4]*
        kc[3, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-1 + chi)*d*cc[1, 3]*(-2*chi*dot[1, 2] + 
         2*chi^3*dot[1, 2] + chi*d*dot[1, 2] + chi^3*d*dot[1, 2] - 
         2*dot[1, 4] - 4*chi*dot[1, 4] - 2*chi^2*dot[1, 4] - d*dot[1, 4] - 
         chi^2*d*dot[1, 4])*kc[3, 4]*kc[4, 2])/(1024*chi^4*(1 + chi)*(-3 + d)*
        (-1 + d)*dot[1, 2]^5) - ((32*chi^2*dot[1, 2] + 160*chi^3*dot[1, 2] + 
         32*chi^4*dot[1, 2] + 32*chi^5*dot[1, 2] + 8*chi*d*dot[1, 2] - 
         16*chi^2*d*dot[1, 2] - 184*chi^3*d*dot[1, 2] - 
         56*chi^4*d*dot[1, 2] - 64*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] - 
         6*chi*d^2*dot[1, 2] - 2*chi^2*d^2*dot[1, 2] + 
         44*chi^3*d^2*dot[1, 2] + 20*chi^4*d^2*dot[1, 2] + 
         10*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] - 
         2*chi^4*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] - 
         48*chi^2*dot[1, 4] + 32*chi^3*dot[1, 4] - 48*chi^4*dot[1, 4] + 
         8*d*dot[1, 4] + 8*chi*d*dot[1, 4] + 48*chi^2*d*dot[1, 4] - 
         48*chi^3*d*dot[1, 4] + 72*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] + 
         2*d^2*dot[1, 4] + 10*chi*d^2*dot[1, 4] - 4*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 30*chi^4*d^2*dot[1, 4] - 
         6*chi^5*d^2*dot[1, 4] - d^3*dot[1, 4] - 3*chi*d^3*dot[1, 4] - 
         2*chi^2*d^3*dot[1, 4] + 2*chi^3*d^3*dot[1, 4] + 
         3*chi^4*d^3*dot[1, 4] + chi^5*d^3*dot[1, 4])*kc[1, 3]*kc[3, 1]*
        kc[3, 4]*kc[4, 2])/(1024*chi^4*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-16*chi^2*dot[1, 2] + 80*chi^3*dot[1, 2] + 
         32*chi^4*dot[1, 2] + 8*chi*d*dot[1, 2] + 32*chi^2*d*dot[1, 2] - 
         96*chi^3*d*dot[1, 2] - 40*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] - 
         8*chi^6*d*dot[1, 2] - 6*chi*d^2*dot[1, 2] - 14*chi^2*d^2*dot[1, 2] + 
         24*chi^3*d^2*dot[1, 2] + 16*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] - 
         2*chi^4*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] - 
         8*d*dot[1, 4] + 8*chi*d*dot[1, 4] + 16*chi^2*d*dot[1, 4] - 
         16*chi^3*d*dot[1, 4] - 8*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] - 
         2*d^2*dot[1, 4] - 14*chi*d^2*dot[1, 4] - 12*chi^2*d^2*dot[1, 4] + 
         12*chi^3*d^2*dot[1, 4] + 14*chi^4*d^2*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 4] + d^3*dot[1, 4] + 3*chi*d^3*dot[1, 4] + 
         2*chi^2*d^3*dot[1, 4] - 2*chi^3*d^3*dot[1, 4] - 
         3*chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*kc[2, 3]*kc[3, 1]*
        kc[3, 4]*kc[4, 2])/(1024*chi^4*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((-4*chi + 20*chi^2 + 8*chi^3 - 4*d + 2*chi*d - 
         20*chi^2*d - 6*chi^3*d + d^2 - chi*d^2 + 3*chi^2*d^2 + chi^3*d^2)*
        cc[3, 4]*(dot[1, 2] + dot[1, 4])*kc[4, 1]*kc[4, 2])/
       (256*chi^3*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*dot[1, 2]^5) + 
      ((-16*chi^2*dot[1, 2] + 80*chi^3*dot[1, 2] + 32*chi^4*dot[1, 2] + 
         8*chi*d*dot[1, 2] + 32*chi^2*d*dot[1, 2] - 96*chi^3*d*dot[1, 2] - 
         40*chi^4*d*dot[1, 2] - 8*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] - 
         6*chi*d^2*dot[1, 2] - 14*chi^2*d^2*dot[1, 2] + 
         24*chi^3*d^2*dot[1, 2] + 16*chi^4*d^2*dot[1, 2] - 
         2*chi^5*d^2*dot[1, 2] - 2*chi^6*d^2*dot[1, 2] + chi*d^3*dot[1, 2] + 
         chi^2*d^3*dot[1, 2] - 2*chi^3*d^3*dot[1, 2] - 
         2*chi^4*d^3*dot[1, 2] + chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] - 
         8*d*dot[1, 4] - 24*chi*d*dot[1, 4] - 16*chi^2*d*dot[1, 4] + 
         16*chi^3*d*dot[1, 4] + 24*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] - 
         2*d^2*dot[1, 4] + 2*chi*d^2*dot[1, 4] + 4*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 2*chi^4*d^2*dot[1, 4] + 
         2*chi^5*d^2*dot[1, 4] + d^3*dot[1, 4] + chi*d^3*dot[1, 4] - 
         chi^4*d^3*dot[1, 4] - chi^5*d^3*dot[1, 4])*kc[1, 3]*kc[2, 4]*
        kc[4, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)^3*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-16*chi^2*dot[1, 2] + 4*d*dot[1, 2] + 
         2*chi*d*dot[1, 2] + 10*chi^2*d*dot[1, 2] - 2*chi^3*d*dot[1, 2] + 
         2*chi^4*d*dot[1, 2] + 2*d^2*dot[1, 2] - chi*d^2*dot[1, 2] - 
         chi^2*d^2*dot[1, 2] - chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 
         2*d*dot[1, 4] + 2*chi*d*dot[1, 4] - 2*chi^2*d*dot[1, 4] - 
         2*chi^3*d*dot[1, 4] + d^2*dot[1, 4] - chi*d^2*dot[1, 4] + 
         chi^2*d^2*dot[1, 4] - chi^3*d^2*dot[1, 4])*kc[2, 3]*kc[2, 4]*
        kc[4, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) - ((32*chi^2*dot[1, 2] + 160*chi^3*dot[1, 2] + 
         32*chi^4*dot[1, 2] + 32*chi^5*dot[1, 2] - 24*chi*d*dot[1, 2] - 
         80*chi^2*d*dot[1, 2] - 184*chi^3*d*dot[1, 2] + 8*chi^4*d*dot[1, 2] - 
         32*chi^5*d*dot[1, 2] - 8*chi^6*d*dot[1, 2] + 10*chi*d^2*dot[1, 2] + 
         30*chi^2*d^2*dot[1, 2] + 44*chi^3*d^2*dot[1, 2] - 
         12*chi^4*d^2*dot[1, 2] - 6*chi^5*d^2*dot[1, 2] - 
         2*chi^6*d^2*dot[1, 2] - chi*d^3*dot[1, 2] - 3*chi^2*d^3*dot[1, 2] - 
         2*chi^3*d^3*dot[1, 2] + 2*chi^4*d^3*dot[1, 2] + 
         3*chi^5*d^3*dot[1, 2] + chi^6*d^3*dot[1, 2] - 48*chi^2*dot[1, 4] + 
         32*chi^3*dot[1, 4] - 48*chi^4*dot[1, 4] + 8*d*dot[1, 4] + 
         8*chi*d*dot[1, 4] + 48*chi^2*d*dot[1, 4] - 48*chi^3*d*dot[1, 4] + 
         72*chi^4*d*dot[1, 4] + 8*chi^5*d*dot[1, 4] + 2*d^2*dot[1, 4] + 
         10*chi*d^2*dot[1, 4] - 4*chi^2*d^2*dot[1, 4] - 
         4*chi^3*d^2*dot[1, 4] - 30*chi^4*d^2*dot[1, 4] - 
         6*chi^5*d^2*dot[1, 4] - d^3*dot[1, 4] - 3*chi*d^3*dot[1, 4] - 
         2*chi^2*d^3*dot[1, 4] + 2*chi^3*d^3*dot[1, 4] + 
         3*chi^4*d^3*dot[1, 4] + chi^5*d^3*dot[1, 4])*kc[1, 3]*kc[3, 4]*
        kc[4, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)^4*(-4 + d)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6) + ((-16*chi^2*dot[1, 2] + 4*d*dot[1, 2] - 
         6*chi*d*dot[1, 2] + 18*chi^2*d*dot[1, 2] - 2*chi^3*d*dot[1, 2] + 
         2*chi^4*d*dot[1, 2] + 2*d^2*dot[1, 2] + chi*d^2*dot[1, 2] - 
         3*chi^2*d^2*dot[1, 2] - chi^3*d^2*dot[1, 2] + chi^4*d^2*dot[1, 2] + 
         2*d*dot[1, 4] - 6*chi*d*dot[1, 4] + 6*chi^2*d*dot[1, 4] - 
         2*chi^3*d*dot[1, 4] + d^2*dot[1, 4] + chi*d^2*dot[1, 4] - 
         chi^2*d^2*dot[1, 4] - chi^3*d^2*dot[1, 4])*kc[2, 3]*kc[3, 4]*
        kc[4, 1]*kc[4, 2])/(1024*chi^4*(1 + chi)*(-3 + d)*(-1 + d)*
        dot[1, 2]^6)}
 
Attributes[cc] = {Orderless}
 
Attributes[dot] = {Orderless}
 
dot[e[(i1_)?IntegerQ], e[(i2_)?IntegerQ]] := ee[i1, i2]
 
dot[e[(i1_)?IntegerQ], k[(i2_)?IntegerQ]] := ke[i2, i1]
 
dot[k[(i1_)?IntegerQ], k[(i2_)?IntegerQ]] := dot[i1, i2]
 
dot[i_, k_Plus] := (dot[#1, i] & ) /@ k
 
dot[k1_, (k2_)*(c_)?IntegerQ] := c*dot[k1, k2]
 
Attributes[ee] = {Orderless}
 
i /: i::spell = $Off[]
(*   "value" gives the helicity values of the different tensors above *)
value["----"] = {0, spa[1, 3]^2*spa[2, 4]^2, 0, 0, 0, 0, 0}
 
value["--++"] = {spa[1, 2]^2*spb[3, 4]^2, 0, 0, spa[1, 2]^2*spb[3, 4]^2, 0, 
     0, 0}
 
value["-+-+"] = {spa[1, 3]^2*spb[2, 4]^2, 0, 0, 0, spa[1, 3]^2*spb[2, 4]^2, 
     0, 0}
 
value["-+++"] = {0, 0, spa[1, 2]^2*spb[2, 3]^2*spb[2, 4]^2, 0, 0, 0, 0}
 
value["+---"] = {0, 0, spa[2, 3]^2*spa[2, 4]^2*spb[1, 2]^2, 0, 0, 0, 0}
 
value["++++"] = {0, spb[1, 3]^2*spb[2, 4]^2, 0, 0, 0, 0, 0}
 
spb[x__] := Signature[{x}]*spb @@ Sort[{x}] /;  !OrderedQ[{x}] && 
      FreeQ[{x}, Pattern]
 
spb[jj_, jj_] := 0
 
spb[x__] := Signature[{x}]*spb @@ Sort[{x}] /;  !OrderedQ[{x}]
 
spa[x__] := Signature[{x}]*spa @@ Sort[{x}] /;  !OrderedQ[{x}] && 
      FreeQ[{x}, Pattern]
 
spa[jj_, jj_] := 0
 
spa[x__] := Signature[{x}]*spa @@ Sort[{x}] /;  !OrderedQ[{x}]

